Fortran programs for the time-dependent Gross-Pitaevskii equation in a fully anisotropic trap

We develop simple numerical algorithms for both stationary and non-stationary solutions of the time-dependent Gross-Pitaevskii (GP) equation describing the properties of Bose-Einstein condensates at ultra low temperatures. In particular, we consider algorithms involving real and imaginary-time propagation based on a split-step Crank-Nicolson method. In a one-space-variable form of the GP equation we consider the one-dimensional linear, two-dimensional circularly symmetric, and the three-dimensional spherically-symmetric traps. In the two-space-variable form we consider the GP equation in two-dimensional anisotropic and three-dimensional axially-symmetric traps. The fully-anisotropic three-dimensional GP equation is also considered. Numerical results for the chemical potential and root-mean-square size of stationary states are reported using imaginary-time propagation programs for all the cases and compared with previously obtained results. Also presented are numerical results of non-stationary oscillation for different trap symmetries using real-time propagation programs. A set of convenient working codes developed in Fortran 77 are also provided for all these cases (twelve programs in all). In the case of two or three space variables, {Fortran 90/95 versions provide some simplification over the Fortran 77 programs}, and these programs are also included (six programs in all).

==> imagtime1d.F <==
!  Filename : imagtime1d.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
! Gross-Pitaevskii equation in a one-dimensional parabolic trap by 
! imaginary time propagation (FORTRAN 77 version)
!
      PROGRAM MAIN 
      IMPLICIT NONE
      INTEGER N, N2, NX, NPAS, NRUN
! N : Number of space mesh points
      PARAMETER (N = 8000, N2 = N/2, NX = N-1)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NPAS = 200000, NRUN = 20000)
! X(0:N) : Space mesh, V(0:N) : Potential, and CP(0:N) : Wave function 
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION G, DX, DT, MU, ZNORM, RMS, EN
      DOUBLE PRECISION CAIPM, CAL(0:NX), CGA(0:NX)
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, XOP, GSTP
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
       DATA DX/0.0025D0/, DT/0.00002D0/
       DATA G0/62.742D0/ ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
!      OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
!      OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF (OPTION.EQ.1) XOP = 1.D0
      IF (OPTION.EQ.2) XOP = 2.D0
      IF (OPTION.EQ.3) XOP = 1.D0
      G = 0.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp :  NPAS = ',I9,', NRUN = ',I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
  905 FORMAT(F12.6, F16.8)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, N2,OPTION, X,X2, V, CP, DX)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, DX, DT, CAIPM, CAL, CGA)
      WRITE (1,905)(X(I),CP(I),I=0,N)!Writes initial wave function in File  1
! NORM() calculates norm and restores normalization
      CALL NORM(N, CP, DX, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, V, CP, DX, G, MU, EN)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N,X2, CP, DX, RMS)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(N2)
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<x>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)
!
      G = XOP*G0
!
      DO K = 1, NPAS  ! NPAS iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, V, CP, G, DT)
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         CALL NORM(N, CP, DX, ZNORM)
      END DO
      CALL CHEM(N, V, CP, DX, G, MU, EN)
      CALL RAD(N,X2, CP, DX, RMS)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(N2)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 3F11.5)
      !Writes intermediate wavefuntion in File 2
      WRITE(2,905) (X(I),CP(I),I=0,N) 
!
      DO K = 1, NRUN ! NRUN iterations to check convergence
         CALL NU(N, V, CP, G, DT)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         CALL NORM(N, CP, DX, ZNORM)
      END DO
      CALL CHEM(N, V, CP, DX, G, MU, EN)
      CALL RAD(N,X2, CP, DX, RMS)
      WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(N2)
      WRITE (7, 1001)
 1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 3F11.5)
      WRITE (3,905)(X(I), CP(I),I=0,N)! Writes final wavefuntion in File 3
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, N2, OPTION, X, X2, V, CP, DX)
!  Routine that initizlizes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, N2, OPTION
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION DX      
      DOUBLE PRECISION PI, PI4, TMP,PI2
      INTEGER I      
      PI = 4.0D0*ATAN(1.0D0)
      PI4 = SQRT(SQRT(PI))
      PI2 = SQRT(SQRT(2.D0*PI))
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I-N2)*DX
         X2(I) = X(I)*X(I)
         IF(OPTION.EQ.3)THEN
           V(I) = X2(I)/4.D0
           TMP = V(I)
           CP(I) = EXP(-TMP)/PI2
         ELSE
           V(I) = X2(I)
           TMP = X2(I)/2.0D0
           CP(I) = EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NX, DX, DT, CAIPM, CAL, CGA)
!   Calculates the coefficients needed in subroutine LU.
      IMPLICIT NONE
      INTEGER NX
      DOUBLE PRECISION DX, DT, CAIPM, CAL(0:NX), CGA(0:NX)      
      INTEGER J
      DOUBLE PRECISION DX2, CAI0    
      DX2 = DX*DX
      CAIPM = -DT/(2.0D0*DX2)
      CAI0 = 1.0D0 + DT/DX2
      CAL(NX) = 0.0D0
      CGA(NX) = -1.0D0/CAI0
      DO J = NX, 1, -1
         CAL(J-1) = CGA(J)*CAIPM
         CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(N, V, CP, G, DT)
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N), CP(0:N)
      DOUBLE PRECISION G, DT, P3      
      INTEGER I
      DOUBLE PRECISION TMP, TMP2
      DO I = 1, N
         TMP = CP(I)*CP(I)
            CALL NONLIN(TMP,P3,G)
         TMP2 = DT*(V(I) + P3)
         CP(I) = CP(I)*EXP(-TMP2)
      END DO
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPM, CAL, CGA, CP)
!  Solves the partial differential equation only with the space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE PRECISION CAIPM, CAL(0:NX), CGA(0:NX), CP(0:N)
      INTEGER I
      DOUBLE PRECISION CBE(0:NX), CXX
      CBE(NX) = CP(N)
      DO I = NX, 1, -1
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
         CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
      END DO
      CP(0) = 1.0D-16
      DO I = 0, NX
         CP(I+1) = CAL(I)*CP(I)+CBE(I)
      END DO      
      RETURN
      END
!
      SUBROUTINE NORM(N, CP, DX, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION CP(0:N), DX, ZNORM
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = CP(I)*CP(I)
      END DO
      ZNORM = SQRT(SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N,X2, CP, DX, RMS)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION CP(0:N), DX, RMS
      INTEGER I
      DOUBLE PRECISION CP2(0:N),X2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = CP(I)*CP(I)*X2(I)
      END DO
      RMS = SQRT(SIMP(N, CP2, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, V, CP, DX, G, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N), CP(0:N), DX, G, MU, EN      
      INTEGER I
      DOUBLE PRECISION P2, DP2, DCP(0:N), TMP1D(0:N), TMP2D(0:N)
      DOUBLE PRECISION SIMP,P3
      EXTERNAL SIMP 
      CALL DIFF(N, CP, DCP, DX)
      DO I = 0, N
         P2 = CP(I)*CP(I)
         DP2 = DCP(I)*DCP(I)
         CALL NONLIN(P2,P3,G)
         TMP1D(I) = (V(I) + P3)*P2 + DP2
         TMP2D(I) = (V(I) + P3/2.D0)*P2 + DP2
      END DO
      MU = SIMP(N, TMP1D, DX)
      EN = SIMP(N, TMP2D, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     


==> imagtime2d.F <==
!  Filename : imagtime2d.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!  anisotropic trap by imaginary time propagation (FORTRAN 77 Version)
!
      PROGRAM MAIN
      IMPLICIT NONE
      INTEGER NX, NXX, NX2, NY, NYY, NY2
      INTEGER NPAS, NRUN
! NX, NY : Number of space mesh points (X and Y)  
      PARAMETER (NX = 800, NXX = NX-1, NX2 = NX/2)
      PARAMETER (NY = 800, NYY = NY-1, NY2 = NY/2)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
       PARAMETER (NPAS = 30000, NRUN = 5000)
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function 
      DOUBLE PRECISION X(0:NX), Y(0:NY)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX, 0:NY)
      DOUBLE PRECISION G, DX, DY, DT
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION CT0X, CALA(0:NX), CGAA(0:NX)
      DOUBLE PRECISION CT0Y, CALB(0:NY), CGAB(0:NY)
      DOUBLE PRECISION CA0, CA0R, CB0, CB0R
! G0 : Final nonlinearity, AL : Anisotrophy coefficient
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, ZNORM, RMS, MU, EN, AL, XOP
      INTEGER I, J, K, OPTION      
! DX, DY : Space step and DT : Time step
      DATA DX /0.02D0/, DY /0.02D0/,  DT/0.0001D0/
      DATA G0 /12.5484D0/ ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION = 1 ! Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION = 2 !Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION = 3 ! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0  
      IF(OPTION.EQ.2) XOP = 2.D0  
      IF(OPTION.EQ.3) XOP = 1.D0  
      G = 0.0D0
      AL = 2.D0
      WRITE(7,900) OPTION
      WRITE(7,901) AL
      WRITE(7,*)  
      WRITE(7,902) NX, NY
      WRITE(7,903) NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY 
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy AL = ', F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(NX, NY, OPTION, X, Y, X2, Y2, V, DX, DY, AL, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NXX, NYY, DX, DY, DT, CT0X, CALA, CGAA, CT0Y, 
     & CALB, CGAB, CA0, CA0R, CB0, CB0R)
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, DX, DY, ZNORM, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
      DO I = 0, NX, 10  ! Writes initial wave function File 1
          DO J = 0, NY, 10
             WRITE(1, 999) X(I), Y(J), CP(I,J)
          END DO
          WRITE(1,*)
      END DO
  999 FORMAT (2F12.6, F16.8)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
 1001 FORMAT (20X,'---------------------------------------------------')
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0,0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)
      G = XOP*G0
!
      DO K = 1, NPAS ! NPAS iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(NX, NY, V, DT, G, CP)  
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
         CALL LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL NORM(NX, NY, DX, DY, ZNORM, CP)
         CALL LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL NORM(NX, NY, DX, DY, ZNORM, CP)
      END DO
!
      CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)          
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 3F11.5)
      DO I = 0, NX, 10 ! Writes intermediate wave funtion in File 2
          DO J = 0, NY, 10
             WRITE(2,999) X(I), Y(J), CP(I,J)
          END DO
          WRITE(2,*)
      END DO
      DO K = 1, NRUN ! NRUN iterations to check convergence
         CALL NU(NX, NY, V, DT, G, CP)  
         CALL LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL NORM(NX, NY, DX, DY, ZNORM, CP)
         CALL LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL NORM(NX, NY, DX, DY, ZNORM, CP)
      END DO
!
      CALL RAD(NX, NY,X2,Y2, DX, DY, RMS, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
      WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
      WRITE (7, 1001)
 1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 3F11.5)
      DO I = 0, NX, 10 ! Writes final wave funtion in File 3
          DO J = 0, NY, 10
             WRITE(3,999) X(I), Y(J), CP(I,J)
          END DO
          WRITE(3,*)
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX,NY,OPTION,X,Y,X2,Y2,V,DX,DY,AL,CP)
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY,OPTION
      DOUBLE PRECISION X(0:NX), Y(0:NY)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX, 0:NY)
      DOUBLE PRECISION DX, DY,AL
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION PI, SPI, TMP,SP
      INTEGER I, J, NX2, NY2
      PI = 4.0D0*ATAN(1.0D0)
      SPI = SQRT(2.D0*PI)
      SP=SQRT(PI)
      NX2 = NX/2
      NY2 = NY/2
      DO I = 0, NX      ! Setting up initial condition
         X(I) = DFLOAT(I-NX2)*DX
         X2(I) = X(I)*X(I)
         DO J = 0, NY
            Y(J) = DFLOAT(J-NY2)*DY
            Y2(J) = Y(J)*Y(J)
           IF(OPTION.EQ.3)THEN
            V(I,J) = (X2(I)+AL*AL*Y2(J))/4.0D0  
            TMP = EXP(-(X2(I)+AL*Y2(J))/4.D0)
            CP(I,J) = TMP*AL**0.25D0/SPI       
           ELSE
            V(I,J) = (X2(I)+AL*AL*Y2(J))  
            TMP = EXP(-(X2(I)+AL*Y2(J))/2.D0)
            CP(I,J) = TMP*AL**0.25D0/SP        
           END IF 
         END DO
      END DO
      RETURN
      END
! 
      SUBROUTINE COEF(NXX, NYY, DX, DY, DT, CT0X, CALA, CGAA, 
     &  CT0Y, CALB, CGAB, CA0, CA0R, CB0, CB0R)
!   Calculates the coefficients needed in subroutine LUX and LUY.
      IMPLICIT NONE
      INTEGER NXX, NYY
      DOUBLE PRECISION DX, DY, DT
      DOUBLE PRECISION CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE PRECISION CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE PRECISION CA0, CA0R, CB0, CB0R
      DOUBLE PRECISION DX2, DY2, DXX, DYY
      INTEGER I, J           
      DX2 = DX*DX       ! Generating the Coefficients for the
      DY2 = DY*DY       ! C-N method (to solve the spatial part)      
      DXX = 1.0D0/DX2
      DYY = 1.0D0/DY2
      CA0 = 1.0D0+DT*DXX
      CA0R = 1.0D0-DT*DXX
      CB0 = 1.0D0+DT*DYY
      CB0R = 1.0D0-DT*DYY 
      CT0X = -DT*DXX/2.0D0
      CALA(NXX) = 0.0D0
      CGAA(NXX) = -1.0D0/CA0
      DO I = NXX, 1, -1
         CALA(I-1) = CT0X*CGAA(I)
         CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
      END DO
      CT0Y = -DT*DYY/2.0D0
      CALB(NYY) = 0.0D0
      CGAB(NYY) = -1.0D0/CB0
      DO J = NYY, 1, -1
         CALB(J-1) = CT0Y*CGAB(J)
         CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(NX, NY, V, DT, G, CP)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION V(0:NX,0:NY), DT, G
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION P2, P3,TMP
      INTEGER I, J            
      DO I = 0, NX
         DO J = 0, NY
            P2 = CP(I,J)*CP(I,J)
            CALL NONLIN(P2,P3,G)
            TMP = DT*(V(I,J) + P3)
            CP(I,J) = CP(I,J)*EXP(-TMP)
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NXX
      DOUBLE PRECISION CA0R, CP(0:NX,0:NY)
      DOUBLE PRECISION CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE PRECISION CBE(0:NXX), CXX
      INTEGER I, J
      DO J = 0, NY            
         CBE(NXX) = CP(NX,J)
         DO I = NXX, 1, -1
            CXX = -CT0X*CP(I+1,J)+CA0R*CP(I,J)-CT0X*CP(I-1,J)
            CBE(I-1) = CGAA(I)*(CT0X*CBE(I)-CXX)
         END DO
         CP(0,J) = 0.0D0     
         DO I = 0, NXX
            CP(I+1,J) = CALA(I)*CP(I,J)+CBE(I)
         END DO
         CP(NX,J) = 0.0D0    ! CP(NXX,J)
      END DO      
      RETURN 
      END
!
      SUBROUTINE LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NYY
      DOUBLE PRECISION CB0R, CP(0:NX,0:NY)
      DOUBLE PRECISION CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE PRECISION CBE(0:NYY), CYY
      INTEGER I, J
      DO I = 0, NX            
         CBE(NYY) = CP(I,NY)
         DO J = NYY, 1, -1
            CYY = -CT0Y*CP(I,J+1)+CB0R*CP(I,J)-CT0Y*CP(I,J-1)
            CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
         END DO
         CP(I,0) = 0.0D0      
         DO J = 0, NYY
            CP(I,J+1) = CALB(J)*CP(I,J)+CBE(J)
         END DO
         CP(I,0) = 0.D0 
         CP(I,NY) = 0.D0 
      END DO
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, DX, DY, ZNORM, CP)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, ZNORM
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION  TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J) = CP(I,J)*CP(I,J)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      ZNORM = SQRT(SIMP(NX, TMPX, DX))
      DO I = 0, NX
         DO J = 0, NY
               CP(I,J) = CP(I,J)/ZNORM
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, RMS
      DOUBLE PRECISION CP(0:NX,0:NY),X2(0:NX),Y2(0:NY)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            P2 = CP(I,J)* CP(I,J)
            TMPY(J) = P2*(X2(I)+Y2(J))
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      RMS = SQRT(SIMP(NX, TMPX, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, G, MU, EN, V(0:NX,0:NY)
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION XCP(0:NX),YCP(0:NY)
      DOUBLE PRECISION P2, P3, DP2, TMPX(0:NX),TMPY(0:NY)
      DOUBLE PRECISION EMPX(0:NX),EMPY(0:NY)
      DOUBLE PRECISION DPX(0:NX,0:NY), DPY(0:NX,0:NY)
      DOUBLE PRECISION XDPX(0:NX), YDPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO J = 0, NY
      DO I = 0, NX
          XCP(I)=CP(I,J)
      END DO
         CALL DIFF(NX,XCP, XDPX, DX)
      DO I = 0, NX
         DPX(I,J)=XDPX(I)
      END DO
      END DO
      DO I = 0, NX
      DO J = 0, NY
          YCP(J)=CP(I,J)
         END DO
         CALL DIFF(NY,YCP, YDPY, DY)
      DO J = 0, NY
         DPY(I,J)=YDPY(J)
      END DO
      END DO
      DO I = 0, NX
         DO J = 0, NY
               P2 = CP(I,J)*CP(I,J)
               DP2 = DPX(I,J)*DPX(I,J) + DPY(I,J)*DPY(I,J)
               CALL NONLIN(P2,P3,G)
               TMPY(J) = (V(I,J) + P3)*P2 + DP2
               EMPY(J) = (V(I,J) + P3/2.0D0)*P2 + DP2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
         EMPX(I) = SIMP(NY, EMPY, DY)
      END DO
      MU = SIMP(NX, TMPX, DX)
      EN = SIMP(NX, EMPX, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.      
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END      
!
      SUBROUTINE DIFF(N, P, DP, DX)
      ! Computes the first derivative DP of P using
      ! Richardsonextrapolation formula. The derivative at the  
      ! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     



==> imagtime2d.f90 <==
!  Filename : imagtime2d.f90
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!  anisotropic trap by imaginary time propagation (Fortran 90/95 version)
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 800, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 800, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NPAS = 30000, NRUN = 5000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
! DX, DY : Space step and DT : Time step
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.0001D0
! G0 : Final nonlinearity, AL : Anisotrophy coefficient
  REAL (8), PARAMETER :: G0 = 12.5484D0 ! Final nonlinearity
  REAL (8), PARAMETER :: AL = 2.0D0 ! Anisotropy 'LAMBDA' of the trap
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function 
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2, CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8) :: G, XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8) :: CT0X, CT0Y
  REAL (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

 PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NPAS, NRUN
   USE GPE_DATA, ONLY : DT, DX, DY, OPTION, XOP, AL, G, G0, X, Y, CP
   IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE NU(CP, DT)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE NU
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!
   INTERFACE
     SUBROUTINE RAD(CP, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: ZNORM, RMS, MU, EN

  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  G = 0.0D0
  WRITE(7,900) OPTION
  WRITE(7,901) AL
  WRITE(7,*)  
  WRITE(7,902) NX, NY
  WRITE(7,903) NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY 
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy AL = ', F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE(CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization
  CALL NORM(CP, ZNORM)
! RAD() calculates the r.m.s radius RMS
  CALL RAD(CP, RMS)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
!
  DO I = 0, NX, 10  ! Writes initial wave function File 1
     DO J = 0, NY, 10
        WRITE(1, 999) X(I), Y(J), CP(I,J)
     END DO
     WRITE(1,*)
  END DO
  999 FORMAT (2F12.6, F16.8)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
  1001 FORMAT (20X,'---------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, &
          'Psi(0)')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)
  G = XOP*G0
  DO K = 1, NPAS ! 'NPAS' Iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
     CALL NU(CP, DT)
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RMS)
  WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
  1005 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 3F11.5)
  DO I = 0, NX, 10  ! Writes intermediate wave function File 2
     DO J = 0, NY, 10
        WRITE(2, 999) X(I), Y(J), CP(I,J)
     END DO
     WRITE(2,*)
  END DO
!
  DO K = 1, NRUN 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RMS)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2)
  WRITE (7, 1001)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 3F11.5)
  DO I = 0, NX, 10 ! Writes final wave funtion in File 3
     DO J = 0, NY, 10
        WRITE(3,999) X(I), Y(J), CP(I,J)
     END DO
     WRITE(3,*)
  END DO
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
  ! Routine that initizlizes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI
  USE GPE_DATA, ONLY : AL, OPTION, DX, DY, X, X2, Y, Y2, V, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP

  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: SPI, SP, AL2, QR_AL
  INTEGER :: I

  SPI = SQRT(2.0D0*PI)
  SP = SQRT(PI)
  QR_AL = SQRT(SQRT(AL))
  AL2 = AL*AL
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  FORALL (I=0:NX) R2(I,:) = X2(I) + Y2
  SELECT CASE (OPTION)
    CASE (1,2)
       FORALL (I=0:NX) 
          V(I,:) = (X2(I) + AL2*Y2)
          TMP2D(I,:) = (X2(I) + AL*Y2)/2.0D0
       END FORALL
       CP = QR_AL*EXP(-TMP2D)/SP
    CASE (3)
       FORALL (I=0:NX) 
          V(I,:) = (X2(I) + AL2*Y2)/4.0D0
          TMP2D(I,:) = (X2(I) + AL*Y2)/4.0D0
       END FORALL
       CP = QR_AL*EXP(-TMP2D)/SPI
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  CA0 = 1.0D0+DT*DXX
  CA0R = 1.0D0-DT*DXX
  CB0 = 1.0D0+DT*DYY
  CB0R = 1.0D0-DT*DYY
!
  CT0X = -DT*DXX/2.0D0
  CALA(NXX) = 0.0D0
  CGAA(NXX) = -1.0D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.0D0
  CALB(NYY) = 0.0D0
  CGAB(NYY) = -1.0D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT) ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P2, TMP2D
  P2 = CP*CP
  TMP2D = V + G*P2
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CA0, CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  REAL (8) :: CBE(0:NXX,0:NY), CXX(0:NY)
  CBE(NXX,:) = CP(NXX,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:)+CA0R*CP(I,:)-CT0X*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0X*CBE(I,:)-CXX)
  END DO
  CP(0,:) = 0.0D0
  DO I = 0, NXX
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NX,:) = 0.0D0
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CB0, CB0R, CT0Y, CALB, CGAB
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  REAL (8) :: CBE(0:NX,0:NYY), CYY(0:NX)
  CBE(:,NYY) = CP(:,NYY)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1)+CB0R*CP(:,J)-CT0Y*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0Y*CBE(:,J)-CYY)
  END DO
  CP(:,0) = 0.0D0
  DO J = 0, NYY
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,0) = CP(:,1)
  CP(:,NY) = 0.0D0
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to
  ! unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
   
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  TMP2D = CP*CP
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS) ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
   
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  TMP2D = R2*CP*CP
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,:), DY)
  RMS = SQRT(SIMP(TMP1D, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P2, GP2, DP2, TMP2D, EMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D, EMP1D

  FORALL (I=0:NX) DPY(I,:) = DIFF(CP(I,:), DY)
  FORALL (I=0:NY) DPX(:,I) = DIFF(CP(:,I), DX)

  P2 = CP*CP
  DP2 = DPX*DPX + DPY*DPY
  GP2 = G*P2
  TMP2D = (V + GP2)*P2 + DP2
  EMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) 
     TMP1D(I) = SIMP(TMP2D(I,:), DY)
     EMP1D(I) = SIMP(EMP2D(I,:), DY)
  END FORALL
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP

  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1

  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> imagtime3d.F <==
!  Filename : imagtime3d.F
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!  anisotropic trap by imaginary time propagation (FORTRAN 77 Version)
!
      PROGRAM MAIN
      IMPLICIT NONE
      INTEGER NX, NXX, NX2, NY, NYY, NY2, NZ, NZZ, NZ2
      INTEGER NPAS, NRUN
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
      PARAMETER (NX=240, NXX = NX-1, NX2 = NX/2)
      PARAMETER (NY=200, NYY = NY-1, NY2 = NY/2)
      PARAMETER (NZ=160, NZZ = NZ-1, NZ2 = NZ/2)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
       PARAMETER (NPAS = 5000, NRUN = 500)
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential 
! and CP(0:NX,0:NY,0:NZ) : Wave function 
      DOUBLE PRECISION X(0:NX), Y(0:NY), Z(0:NZ)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY), Z2(0:NZ)
      DOUBLE PRECISION R2(0:NX,0:NY,0:NZ), V(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION G, DX, DY, DZ, DT, MU, EN, ZNORM, RMS
      DOUBLE PRECISION CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION CT0X, CALA(0:NX), CGAA(0:NX)
      DOUBLE PRECISION CT0Y, CALB(0:NY), CGAB(0:NY)
      DOUBLE PRECISION CT0Z, CALC(0:NZ), CGAC(0:NZ)
      DOUBLE PRECISION CA0, CA0R, CB0, CB0R, CC0, CC0R
! G0 : Final nonlinearity, AL, BL : Anisotrophy coefficients
! OPTION and XOP decides which equation to be solved.
      DOUBLE PRECISION G0, PI, XOP, AL, BL
      INTEGER K,I,J, OPTION
! DX, DY, DZ : Space step and DT : Time step 
      DATA DX /0.05D0/, DY /0.05D0/,  DZ /0.05D0/, DT/0.0004D0/
      DATA G0 /44.907D0/ ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
!      OPTION=1 ! Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
!      OPTION=3 ! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP=1.D0
      IF(OPTION.EQ.2) XOP=2.D0
      IF(OPTION.EQ.3) XOP=1.D0
      AL = SQRT(2.D0)
      BL = 2.D0
      WRITE(7,900) OPTION
      WRITE(7,901) AL, BL
      WRITE(7,*)  
      WRITE(7,902) NX, NY, NZ
      WRITE(7,903) NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY, DZ
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ',I3)
  901 FORMAT('  Anisotropy AL = ',F12.6,', BL = ',F12.6)
  902 FORMAT('# Space Stp NX = ',I8,', NY = ',I8,', NZ = ',I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ',F10.6,', DY = ',F10.6,', DZ = ',F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
      G = 0.0D0
      PI = 4.0D0*ATAN(1.0D0)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(NX, NY, NZ,OPTION,X, Y, Z, X2, Y2, Z2, 
     &  R2, V, DX, DY, DZ,AL,BL, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NXX, NYY, NZZ, DX, DY, DZ, DT,  
     &  CT0X, CALA, CGAA, CT0Y, CALB, CGAB, CT0Z, CALC, CGAC,
     &  CA0, CA0R, CB0, CB0R, CC0, CC0R)
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
 1001 FORMAT (18X, 54('-'))
 1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener', 8X, '<r>', 5X, 
     &    'Psi(0,0,0)')
 1003 FORMAT ('Initial :  ', 3X, F11.4, 2F12.4, 3F11.4)
      G = XOP*G0
!
      DO K = 1, NPAS ! NPAS iterations transient
         CALL NU(NX, NY, NZ, V, DT, G, CP)  
         CALL LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
         CALL LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
         CALL LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
      END DO
      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.4, 3F11.4)
!
 1000 FORMAT (2F12.6, F16.8)

            DO I = 0, NX
                WRITE(1,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(2,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(3,1000)Z(K),ABS(CP(NX/2,NY/2,K))
              END DO


      DO K = 1, NRUN 
         CALL NU(NX, NY, NZ, V, DT, G, CP)
         CALL LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
         CALL LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
         CALL LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
         CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
      END DO



            DO I = 0, NX
                WRITE(11,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(12,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(13,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO



      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
      WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
      WRITE (7, 1001)
 1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 3F11.4)
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX, NY, NZ, OPTION, X, Y, Z, X2, Y2, Z2, 
     &  R2, V, DX, DY, DZ,AL,BL,CP)
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY, NZ,OPTION
      DOUBLE PRECISION X(0:NX), Y(0:NY), Z(0:NZ)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY), Z2(0:NZ)
      DOUBLE PRECISION R2(0:NX,0:NY,0:NZ), V(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION DX, DY, DZ,AL,BL
      DOUBLE PRECISION CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION PI, SPI,  TMP,SP
      INTEGER I, J, K, NX2, NY2, NZ2
      PI = 4.0D0*ATAN(1.0D0)
      !SP=PI**0.75D0/AL**0.25D0/BL**0.25D0
      !SPI=SP*2.D0**0.75D0  
      SP = SQRT(PI*SQRT(PI/(AL*BL)))
      SPI = SP*SQRT(2.0D0*SQRT(2.0D0))
      NX2 = NX/2
      NY2 = NY/2
      NZ2 = NZ/2
      DO I = 0, NX      ! Setting up initial condition
         X(I) = DFLOAT(I-NX2)*DX
         X2(I) = X(I)*X(I)
         DO J = 0, NY
            Y(J) = DFLOAT(J-NY2)*DY
            Y2(J) = Y(J)*Y(J)
            DO K = 0, NZ
               Z(K) = DFLOAT(K-NZ2)*DZ
               Z2(K) = Z(K)*Z(K)
           IF(OPTION.EQ.3)THEN
               R2(I,J,K) = X2(I)+Y2(J)+Z2(K)
               V(I,J,K) = (X2(I)+AL*AL*Y2(J)+BL*BL*Z2(K))/4.0D0
               TMP = EXP(-(X2(I)+AL*Y2(J)+BL*Z2(K))/4.D0)
               CP(I,J,K) = TMP/SPI
            ELSE
               R2(I,J,K) = X2(I)+Y2(J)+Z2(K)
               V(I,J,K) = X2(I)+AL*AL*Y2(J)+BL*BL*Z2(K)
               TMP = EXP(-(X2(I)+AL*Y2(J)+BL*Z2(K))/2.D0)
               CP(I,J,K) = TMP/SP
            END IF
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NXX, NYY, NZZ, DX, DY, DZ, DT,  
     &  CT0X, CALA, CGAA, CT0Y, CALB, CGAB, CT0Z, CALC, CGAC,
     &  CA0, CA0R, CB0, CB0R, CC0, CC0R)
!   Calculates the coefficients needed in subroutines LUX, LUY, LUZ      
        IMPLICIT NONE
      INTEGER NXX, NYY, NZZ
      DOUBLE PRECISION DX, DY, DZ, DT
      DOUBLE PRECISION CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE PRECISION CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE PRECISION CT0Z, CALC(0:NZZ), CGAC(0:NZZ)
      DOUBLE PRECISION CA0, CA0R, CB0, CB0R, CC0, CC0R
      DOUBLE PRECISION DX2, DY2, DZ2, DXX, DYY, DZZ
      INTEGER I, J, K
      DX2 = DX*DX       ! Generating the Coefficients for the
      DY2 = DY*DY       ! C-N method (to solve the spatial part)
      DZ2 = DZ*DZ
      DXX = 1.0D0/DX2
      DYY = 1.0D0/DY2
      DZZ = 1.0D0/DZ2
      CA0 = 1.0D0+DT*DXX
      CA0R = 1.0D0-DT*DXX
      CB0 = 1.0D0+DT*DYY
      CB0R = 1.0D0-DT*DYY
      CC0 = 1.0D0+DT*DZZ
      CC0R = 1.0D0-DT*DZZ
      CT0X = -DT*DXX/2.0D0
      CALA(NXX) = 0.0D0
      CGAA(NXX) = -1.0D0/CA0
      DO I = NXX, 1, -1
         CALA(I-1) = CT0X*CGAA(I)
         CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
      END DO
      CT0Y = -DT*DYY/2.0D0
      CALB(NYY) = 0.0D0
      CGAB(NYY) = -1.0D0/CB0
      DO J = NYY, 1, -1
         CALB(J-1) = CT0Y*CGAB(J)
         CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
      END DO
      CT0Z = -DT*DZZ/2.0D0
      CALC(NZZ) = 0.0D0
      CGAC(NZZ) = -1.0D0/CC0
      DO K = NZZ, 1, -1
         CALC(K-1) = CT0Z*CGAC(K)
         CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(NX, NY, NZ, V, DT, G, CP)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.      
       IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION V(0:NX,0:NY,0:NZ), DT, G
      DOUBLE PRECISION CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P2, TMP,P3
      INTEGER I, J, K            
      DO I = 0, NX
         DO K = 0, NZ
            DO J = 0, NY
               P2 = CP(I,J,K)* CP(I,J,K)
                  CALL NONLIN(P2,P3,G)
               TMP = DT*(V(I,J,K) + P3)
               CP(I,J,K) = CP(I,J,K)*EXP(-TMP)
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NXX
      DOUBLE PRECISION CA0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE PRECISION CBE(0:NXX), CXX
      INTEGER I, J, K
      DO J = 0, NY            
         DO K = 0, NZ            
            CBE(NXX) = CP(NX,J,K)
            DO I = NXX, 1, -1
               CXX = -CT0X*CP(I+1,J,K)+CA0R*CP(I,J,K)-CT0X*CP(I-1,J,K)
               CBE(I-1) = CGAA(I)*(CT0X*CBE(I)-CXX)
            END DO
            CP(0,J,K) = 0.0D0     
            DO I = 0, NXX
               CP(I+1,J,K) = CALA(I)*CP(I,J,K)+CBE(I)
            END DO
            CP(NX,J,K) = 0.0D0    ! CP(NXX,J,K)
         END DO
      END DO
      RETURN 
      END
!
      SUBROUTINE LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NYY
      DOUBLE PRECISION CB0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE PRECISION CBE(0:NYY), CYY
      INTEGER I, J, K
      DO I = 0, NX            
         DO K = 0, NZ            
            CBE(NYY) = CP(I,NY,K)
            DO J = NYY, 1, -1
               CYY = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
               CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
            END DO
            CP(I,0,K) = 0.0D0      
            DO J = 0, NYY
               CP(I,J+1,K) = CALB(J)*CP(I,J,K)+CBE(J)
            END DO
            CP(I,0,K) = 0.D0 
            CP(I,NY,K) = 0.D0 
         END DO
      END DO
      RETURN 
      END
!
      SUBROUTINE LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NZZ
      DOUBLE PRECISION CC0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION CT0Z, CALC(0:NZZ), CGAC(0:NZZ)
      DOUBLE PRECISION CBE(0:NZZ), CZZ
      INTEGER I, J, K
       DO I = 0, NX
          DO J = 0, NY            
             CBE(NZZ) = CP(I,J,NZ)
             DO K = NZZ, 1, -1
                CZZ = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
                CBE(K-1) = CGAC(K)*(CT0Z*CBE(K)-CZZ)
             END DO
             CP(I,J,0) = 0.0D0      
             DO K = 0, NZZ
             CP(I,J,K+1) = CALC(K)*CP(I,J,K)+CBE(K)
             END DO
             CP(I,J,0) = 0.D0   ! CP(I,1)
             CP(I,J,NZ) = 0.D0  ! CP(I,NYY)
          END DO
       END DO
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, ZNORM
      DOUBLE PRECISION CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               TMPZ(K) = CP(I,J,K)*CP(I,J,K)
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      ZNORM = SQRT(SIMP(NX, TMPX, DX))
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               CP(I,J,K) = CP(I,J,K)/ZNORM
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP,x2,y2,z2)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, RMS
      DOUBLE PRECISION X2(0:NX),Y2(0:NY),Z2(0:NZ)
      DOUBLE PRECISION R2(0:NX,0:NY,0:NZ), CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               P2 = CP(I,J,K)*CP(I,J,K)
               TMPZ(K) = (X2(I)+Y2(J)+Z2(K))*P2 
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      RMS = SQRT(SIMP(NX, TMPX, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, G, MU, EN
      DOUBLE PRECISION V(0:NX,0:NY,0:NZ), CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION XCP(0:NX),XDPX(0:NX)
      DOUBLE PRECISION YCP(0:NY),YDPY(0:NY)
      DOUBLE PRECISION ZCP(0:NZ),ZDPZ(0:NZ)
      DOUBLE PRECISION P2, DP2, TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      DOUBLE PRECISION EMPX(0:NX), EMPY(0:NY), EMPZ(0:NZ)
      DOUBLE PRECISION DPX(0:NX,0:NY,0:NZ), DPY(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION DPZ(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P3
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
!
      DO J = 0, NY
         DO K = 0, NZ
            DO I = 0, NX
               XCP(I)=CP(I,J,K)
            END DO
            CALL DIFF(NX, XCP, XDPX, DX)
            DO I = 0, NX
               DPX(I,J,K)=XDPX(I)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO K = 0, NZ
            DO J = 0, NY
               YCP(J) = CP(I,J,K)
            END DO
               CALL DIFF(NY, YCP, YDPY, DY)
            DO J = 0, NY
               DPY(I,J,K)=YDPY(J)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               ZCP(K)=CP(I,J,K)
            END DO
            CALL DIFF(NZ, ZCP, ZDPZ, DZ)
            DO K = 0, NZ
               DPZ(I,J,K)=ZDPZ(K)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               P2 = CP(I,J,K)*CP(I,J,K)
               DP2 = DPX(I,J,K)**2 + DPY(I,J,K)**2 + DPZ(I,J,K)**2
               CALL NONLIN(P2, P3, G)
               TMPZ(K) = (V(I,J,K) + P3)*P2 + DP2
               EMPZ(K) = (V(I,J,K) + P3/2.0D0)*P2 + DP2
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
            EMPY(J) = SIMP(NZ, EMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
         EMPX(I) = SIMP(NY, EMPY, DY)
      END DO
!
      MU = SIMP(NX, TMPX, DX)
      EN = SIMP(NX, EMPX, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END 
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G   
      P3 = G*P2
      RETURN
      END      
!
      SUBROUTINE DIFF(N, P, DP, DX)
      ! Computes the first derivative DP of P using
      ! Richardsonextrapolation formula. The derivative at the  
      ! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     



==> imagtime3d.f90 <==
!  Filename : imagtime3d.f90
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 240, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 160, NZZ = NZ-1, NZ2 = NZ/2
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NPAS = 5000, NRUN = 500
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  ! DX, DY, DZ : SPACE STEPS, DT = TIME STEP      
  REAL (8), PARAMETER :: DX = 0.05D0, DY = 0.05D0, DZ = 0.05D0
  REAL (8), PARAMETER :: DT = 0.0004D0 
! G0 : Final nonlinearity, AL, BL : Anisotrophy coefficients
  REAL (8), PARAMETER :: G0 = 44.907D0 ! Final nonlinearity
  ! Anisotropy 'LAMBDA' and 'KAPPA' of the trap
  REAL (8) :: AL, BL
! OPTION and XOP decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi=i psi_t
! OPTION=3 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential 
! and CP(0:NX,0:NY,0:NZ) : Wave function 
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: V, R2, CP
  REAL (8) :: G, XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8), DIMENSION(0:NZ) :: CALC, CGAC
  REAL (8) :: CT0X, CT0Y, CT0Z
  REAL (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX2, NY2, NZ2, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE

  INTERFACE 
    SUBROUTINE NU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE NU
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUZ(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE

  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE

  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE

  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K,I,J
  REAL (8) :: ZNORM, MU, EN, RMS
  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  G = 0.0D0
  AL = SQRT(2.0D0)
  BL = 2.0D0
  WRITE(7,900) OPTION
  WRITE(7,901) AL, BL
  WRITE(7,*)  
  WRITE(7,902) NX, NY, NZ
  WRITE(7,903) NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY, DZ
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ',I3)
  901 FORMAT('  Anisotropy AL = ',F12.6,', BL = ',F12.6)
  902 FORMAT('# Space Stp NX = ',I8,', NY = ',I8,', NZ = ',I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ',F10.6,', DY = ',F10.6,', DZ = ',F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization
  CALL NORM(CP, ZNORM)
! NORM() calculates norm and restores normalization
  CALL RAD(CP, RMS)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
  1001 FORMAT (18X, 54('-'))
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener', 8X, '<r>', 5X, 'Psi(0,0,0)')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 3F11.4)
  G = XOP*G0
  DO K = 1, NPAS ! NPAS iterations transient
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL RAD(CP, RMS)
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
  1005 FORMAT('After NPAS iter.:', F8.4, 2F12.4, 3F11.4)
!
 1000 FORMAT (2F12.6, F16.8)

            DO I = 0, NX
                WRITE(1,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(2,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(3,1000)Z(K),ABS(CP(NX/2,NY/2,K))
              END DO


  DO K = 1, NRUN 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO


            DO I = 0, NX
                WRITE(11,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(12,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(13,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO



  CALL RAD(CP, RMS)
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(NX2, NY2, NZ2)
  WRITE (7, 1001)
  1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 3F11.4)
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ):: TMP3D
  REAL (8) :: SPI, SP, AL2, BL2
  INTEGER :: I, J, K
  
  SP = SQRT(PI*SQRT(PI/(AL*BL)))
  SPI = SP*SQRT(2.0D0*SQRT(2.0D0))
  AL2 = AL*AL
  BL2 = BL*BL

  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
  FORALL (J=0:NY, K=0:NZ)
    R2(0:NX,J,K) = X2 + Y2(J) + Z2(K)
    V(0:NX,J,K) = X2 + AL2*Y2(J) + BL2*Z2(K)
    TMP3D(0:NX,J,K) = X2 + AL*Y2(J) + BL*Z2(K)
  END FORALL
!
  SELECT CASE (OPTION)
    CASE (1,2)
       CP = EXP(-TMP3D/2.0D0)/SP
    CASE (3)
       V = V/4.0D0
       CP = EXP(-TMP3D/4.0D0)/SPI
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
     
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  DZZ = 1.0D0/DZ2

  CA0 = 1.0D0+DT*DXX
  CA0R = 1.0D0-DT*DXX
  CB0 = 1.0D0+DT*DYY
  CB0R = 1.0D0-DT*DYY
  CC0 = 1.0D0+DT*DZZ
  CC0R = 1.0D0-DT*DZZ
!
  CT0X = -DT*DXX/2.0D0
  CALA(NXX) = 0.0D0
  CGAA(NXX) = -1.0D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.0D0
  CALB(NYY) = 0.0D0
  CGAB(NYY) = -1.0D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -DT*DZZ/2.0D0
  CALC(NZZ) = 0.0D0
  CGAC(NZZ) = -1.0D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT) ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP3D
  P2 = CP*CP
  TMP3D = V + G*P2
  CP = CP*EXP(-DT*TMP3D)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0, CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  REAL (8), DIMENSION(0:NY,0:NZ) :: CXX
  CBE(NXX,:,:) = CP(NXX,:,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:,:)+CA0R*CP(I,:,:)-CT0X*CP(I-1,:,:)
     CBE(I-1,:,:) = CGAA(I)*(CT0X*CBE(I,:,:)-CXX)
  END DO
  CP(0,:,:) = 0.0D0
  DO I = 0, NXX
     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
  END DO
  CP(NX,:,:) = 0.0D0
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY : CB0, CB0R, CT0Y, CALB, CGAB
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CYY(0:NX,0:NZ)
  CBE(:,NYY,:) = CP(:,NYY,:)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1,:)+CB0R*CP(:,J,:)-CT0Y*CP(:,J-1,:)
     CBE(:,J-1,:) = CGAB(J)*(CT0Y*CBE(:,J,:)-CYY)
  END DO
  CP(:,0,:) = 0.0D0
  DO J = 0, NYY
     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
  END DO
  CP(:,NY,:) = 0.0D0
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY : CC0, CC0R, CT0Z, CALC, CGAC
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CZZ(0:NX,0:NY)
  CBE(:,:,NZZ) = CP(:,:,NZZ)
  DO K = NZZ, 1, -1
     CZZ = -CT0Z*CP(:,:,K+1)+CC0R*CP(:,:,K)-CT0Z*CP(:,:,K-1)
     CBE(:,:,K-1) = CGAC(K)*(CT0Z*CBE(:,:,K)-CZZ)
  END DO
  CP(:,:,0) = 0.0D0
  DO K = 0, NZZ
     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
  END DO
  CP(:,:,NZ) = 0.0D0
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP3D
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D

  TMP3D = CP*CP
  FORALL (I = 0:NX)
     FORALL (J = 0:NY) TMP2D(I,J) = SIMP(TMP3D(I,J,:), DZ)
     TMP1D(I) = SIMP(TMP2D(I,:), DY)
  END FORALL
  ZNORM = SQRT(SIMP(TMP1D, DX))
  CP = CP/ZNORM

END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
!  Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: RMS   
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: TMP3D
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D

  TMP3D = R2*CP*CP
  FORALL (I = 0:NX)
     FORALL (J = 0:NY) TMP2D(I,J) = SIMP(TMP3D(I,J,:), DZ)
     TMP1D(I) = SIMP(TMP2D(I,:), DY)
  END FORALL
  RMS = SQRT(SIMP(TMP1D, DX))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ, X2, V, G
   IMPLICIT NONE
   REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, GP2, DP2, TMP3D, EMP3D
   REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D, EMP2D
   REAL (8), DIMENSION(0:NX) :: TMP1D, EMP1D
!
   DO I = 0, NX; DO J = 0,NY
      DPZ(I,J,0:NZ) = DIFF(CP(I,J,0:NZ), DZ)
   END DO; END DO
   DO I = 0, NX; DO K = 0,NZ
      DPY(I,0:NY,K) = DIFF(CP(I,0:NY,K), DY)
   END DO; END DO
   DO J = 0, NY; DO K = 0,NZ
      DPX(0:NX,J,K) = DIFF(CP(0:NX,J,K), DX)
   END DO; END DO
!
   P2 = CP*CP
   GP2 = G*P2
   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
   TMP3D = (V + GP2)*P2 + DP2
   EMP3D = (V + GP2/2.0D0)*P2 + DP2
   FORALL (I = 0:NX, J = 0:NY)
        TMP2D(I,J) = SIMP(TMP3D(I,J,0:NZ), DZ)
        EMP2D(I,J) = SIMP(EMP3D(I,J,0:NZ), DZ)
   END FORALL
   FORALL (I = 0:NX)
      TMP1D(I) = SIMP(TMP2D(I,0:NY), DY)
      EMP1D(I) = SIMP(EMP2D(I,0:NY), DY)
   END FORALL
   MU = SIMP(TMP1D, DX)
   EN = SIMP(EMP1D, DX)
 END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE

  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1

  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> imagtimeaxial.F <==
!  Filename : imagtimeaxial.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in axially symmetric 
!  trap by imaginary time propagation (FORTRAN 77 Version)
!
      IMPLICIT NONE
      INTEGER NX, NY, NXX, NYY, NPAS, NRUN
! NX, NY : Number of space mesh points (X and Y)  
      PARAMETER (NX = 500, NXX = NX-1)
      PARAMETER (NY = 400, NYY = NY-1)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NPAS = 100000, NRUN = 20000)
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function 
      DOUBLE PRECISION X(0:NX), Y(0:NY), X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX,0:NY), CP(0:NX,0:NY)
      DOUBLE PRECISION DX, DY, DT
!
      DOUBLE PRECISION CALX(0:NX), CGAX(0:NX), CAIPX(0:NX), CPX(1:NX)
      DOUBLE PRECISION CALY(0:NY), CGAY(0:NY)
      DOUBLE PRECISION CAIPMX, CAIPMY
!
      DOUBLE PRECISION G, GSTP, MU, EN, ZNORM, RADI, RAD1, RAD2
! G0 : Final nonlinearity, KAP, LAM : Anisotrophy coefficients
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, KAP, LAM, XOP, PI, TPI
      INTEGER I, J, K, OPTION
!       
! DX, DY : Space step and DT : Time step
      DATA DX/0.02D0/, DY/0.02D0/, DT/0.00004D0/
      DATA G0/18.81d0/, KAP/1.0D0/, LAM/4.0D0/
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0  
      IF(OPTION.EQ.2) XOP = 2.D0  
      IF(OPTION.EQ.3) XOP = 1.D0  
      G = 0.0D0  ! NONLINEARITY COEFFICIENT
      WRITE(7,900) OPTION
      WRITE(7,901) KAP, LAM
      WRITE(7,*)  
      WRITE(7,902) NX, NY
      WRITE(7,903) NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY 
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy KAP = ',F12.6,', LAM = ',F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
!
      CALL INITIALIZE(NX, NY, OPTION, DX, DY, LAM, KAP, PI, X, Y, X2, 
     & Y2, V, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, NY, DX, DY, DT, X, CAIPMX, CAIPMY, CAIPX, CPX, 
     $  CALX, CGAX, CALY, CGAY)
      TPI = 2.0D0 * PI
!      
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, DX, DY, G, MU,EN,TPI, X, V, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, DX, DY, RAD1, RAD2, RADI, TPI, X, Y, CP)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003)ZNORM,MU/XOP,EN/XOP,RAD1,RAD2,RADI,CP(0,NY/2+1)
 1001 FORMAT (12X,65('-'))
 1002 FORMAT(14X,'Norm',4X,'Chem',5X,'Energy',4X,'<rho>',5X,'<z>',
     &  7X,'<r>',7X,'psi(0)')
 1003 FORMAT ('Initial :  ',F6.3,6(F10.5))
      DO I = 0, NX, 10 ! Writes initial wave function File 1
         DO J = 0, NY, 10
            WRITE (1,999) X(I), Y(J), CP(I,J)
         END DO
         WRITE (1,*)
      END DO 
  999 FORMAT (2F12.4, F16.8)
!
      G = XOP*G0 
      DO K = 1, NPAS ! NPAS iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(NX, NY, DT, G, V, CP) 
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
         CALL LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
         CALL NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
         CALL LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
         CALL NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
      END DO
!     
      CALL CHEM(NX, NY, DX, DY, G, MU,EN,TPI, X, V, CP)
      CALL RAD(NX, NY, DX, DY, RAD1,RAD2,RADI, TPI, X,Y,CP)
      WRITE (7, 1004)ZNORM,MU/XOP,EN/XOP,RAD1,RAD2,RADI,CP(0,NY/2+1)
 1004 FORMAT ('NPAS iter :',F6.3,  6(F10.5))
!
      DO I = 0, NX, 10 ! Writes intermediate wave funtion in File 2
         DO J = 0, NY, 10
            WRITE(2,999) X(I), Y(J), CP(I,J)
         END DO
         WRITE(2,*)
      END DO 
!
      DO K = 1, NRUN ! NRUN iterations to check convergence
         CALL NU(NX, NY, DT, G, V, CP)
         CALL LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
         CALL NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
         CALL LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
         CALL NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
      END DO
!
      CALL CHEM(NX, NY, DX, DY, G, MU,EN,TPI, X, V, CP)
      CALL RAD(NX, NY, DX, DY, RAD1, RAD2, RADI, TPI, X, Y, CP)
      WRITE (7, 1005)ZNORM,MU/XOP,EN/XOP,RAD1,RAD2,RADI,CP(0,NY/2+1)
      WRITE (7, 1001)
 1005 FORMAT ('NRUN iter :',F6.3,  6(F10.5))
!
      DO I = 0, NX, 10 ! Writes final wave funtion in File 3
         DO J = 0, NY, 10
            WRITE(3,999) X(I), Y(J), CP(I,J)
         END DO
         WRITE(3,*)
      END DO
!
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX, NY, OPTION, DX, DY, LAM, KAP, PI, X, Y, 
     & X2, Y2, V, CP)
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY, OPTION
      DOUBLE PRECISION DX, DY, LAM, KAP, PI
      DOUBLE PRECISION X(0:NX), Y(0:NY), X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX,0:NY), CP(0:NX,0:NY)
      DOUBLE PRECISION XLY(0:NX,0:NY)

      INTEGER I, J, NY2
      DOUBLE PRECISION FAC, LAM2, KAP2, PI3, FAC3
    
      NY2 = NY/2
      LAM2 = LAM*LAM
      KAP2 = KAP*KAP

      PI = 4.0D0*ATAN(1.0D0)
      PI3 = PI**3
!
      FAC = SQRT(SQRT(LAM*KAP2/(PI3)))
      FAC3 = FAC/SQRT(SQRT(8.D0))
!
      DO I = 0, NX
         X(I) = I*DX
         X2(I) = X(I)*X(I)
      END DO
      DO J = 0, NY
         Y(J) = (J-NY2)*DY
         Y2(J) = Y(J)*Y(J)
      END DO
!
      IF (OPTION .EQ. 3) THEN ! Setting up initial condition
        DO I = 0, NX
          DO J = 0, NY
             V(I,J) = (KAP2*X2(I) + LAM2*Y2(J))/4.0D0
             XLY(I,J) = (KAP*X2(I) + LAM*Y2(J))/4.0D0
             CP(I,J) = FAC3*EXP(-XLY(I,J))
          END DO
        END DO
      ELSE
        DO I = 0, NX
          DO J = 0, NY
              V(I,J) = (KAP2*X2(I) + LAM2*Y2(J))
              XLY(I,J) = (KAP*X2(I) + LAM*Y2(J))/2.0D0
              CP(I,J) = FAC*EXP(-XLY(I,J))
          END DO
        END DO
      END IF
!
      END
!
      SUBROUTINE COEF(NX, NY, DX, DY, DT, X, CAIPMX, CAIPMY, CAIPX,  
     $ CPX, CALX, CGAX, CALY, CGAY)
!   Calculates the coefficients needed in subroutine LUX and LUY.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, DT, X(0:NX), CAIPMX, CAIPMY
      DOUBLE PRECISION CALX(0:NX), CGAX(0:NX), CAIPX(0:NX), CPX(1:NX)
      DOUBLE PRECISION CALY(0:NY), CGAY(0:NY)
C
      INTEGER NYY, NXX, J
      DOUBLE PRECISION DX2, DY2, CAI0, CAIM
C     
      NXX = NX - 1       
      DX2 = DX*DX
      CAIPMX = -DT/(2.0D0*DX2)
      CAI0 = 1.D0 + DT/DX2
      CALX(1) = 1.0D0
      CGAX(1) = -1.0D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
!
      DO J = 1, NXX
        CPX(J) = -DT/(4.0D0*DX*X(J))
        CAIPX(J) = CAIPMX-CPX(J)
        CAIM = CAIPMX+CPX(J)
        CALX(J+1) = CGAX(J)*CAIM
        CGAX(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.D0*DX*X(J+1)))*CALX(J+1))
      END DO
!
      NYY = NY - 1
      DY2 = DY*DY
      CAIPMY = -DT/(2.0D0*DY2)
      CAI0 = 1.D0 + DT/DY2
      CALY(NYY) = 0.0D0
      CGAY(NYY) = -1.0D0/CAI0
!
      DO J = NYY, 1, -1
         CALY(J-1) = CGAY(J)*CAIPMY
         CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
      END DO
!
      END 
!
      SUBROUTINE NU(NX, NY, DT, G, V, CP)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DT, G,P3
      DOUBLE PRECISION V(0:NX,0:NY), CP(0:NX, 0:NY)
C
      INTEGER I, J
      DOUBLE PRECISION P2, TMP
C
      DO I = 0, NX
         DO J = 0, NY
            P2 = CP(I,J)*CP(I,J)
            CALL NONLIN(P2,P3,G)
            TMP = -DT*(V(I,J)+P3)
            CP(I,J) = CP(I,J)*EXP(TMP)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION CALX(0:NX), CGAX(0:NX) 
      DOUBLE PRECISION CAIPX(0:NX), CPX(NX)
      DOUBLE PRECISION CAIPMX

      DOUBLE PRECISION CBE(0:NX), CXX
      INTEGER I, J
!
      DO J = 0, NY            
         CBE(1) =0.D0
         DO I = 1,(NX-1)
            CXX = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J))
     $            -CPX(I)*(CP(I+1,J)-CP(I-1,J))
            CBE(I+1) = CGAX(I)*(CAIPX(I)*CBE(I)-CXX)
         END DO
C     
          CP(NX,J)=0.D0
         DO I = NX,1,-1
            CP(I-1,J) = CALX(I)*CP(I,J)+CBE(I)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION CP(0:NX,0:NY)
      DOUBLE PRECISION CALY(0:NY), CGAY(0:NY)
      DOUBLE PRECISION CAIPMY
C
      INTEGER I, J
      DOUBLE PRECISION CBE(0:NY), CYY
C
      DO I = 0, NX
         CBE(NY-1) = CP(I, NY)
         DO J = NY-1, 1, -1
            CYY = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
            CBE(J-1) = CGAY(J)*(CAIPMY*CBE(J)-CYY)
         END DO
C     
         DO J = 0, NY-1
            CP(I,J+1) = CALY(J)*CP(I,J)+CBE(J)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, DX, DY, ZNORM, TPI, X, CP)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, ZNORM, TPI
      DOUBLE PRECISION X(0:NX), CP(0:NX,0:NY)
C
      DOUBLE PRECISION TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
C
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J) = CP(I,J)*CP(I,J)
          END DO
          TMPX(I) = SIMP(NY, TMPY, DY)*X(I)
      END DO
!
      ZNORM = SQRT(TPI*SIMP(NX, TMPX, DX))
!
      DO I = 0, NX
         DO J = 0, NY
               CP(I,J) = CP(I,J)/ZNORM
         END DO
      END DO
!
      RETURN
      END
!
      SUBROUTINE RAD(NX, NY, DX, DY, RAD1,RAD2,RADI, TPI, X,Y,CP)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, RAD1,RAD2,RADI, TPI
      DOUBLE PRECISION X(0:NX), CP(0:NX,0:NY),Y(0:NY)
!
      DOUBLE PRECISION TMPX1(0:NX), TMPY1(0:NY)
      DOUBLE PRECISION TMPX2(0:NX), TMPY2(0:NY)
      INTEGER I, J
!
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY1(J) = CP(I,J)*CP(I,J)*X(I)**2
            TMPY2(J) = CP(I,J)*CP(I,J)*Y(J)**2
          END DO
          TMPX1(I) = SIMP(NY, TMPY1, DY)*X(I)
          TMPX2(I) = SIMP(NY, TMPY2, DY)*X(I)
      END DO
!
      RAD1 = SQRT(TPI*SIMP(NX, TMPX1, DX))
      RAD2 = SQRT(TPI*SIMP(NX, TMPX2, DX))
      RADI = SQRT(RAD1*RAD1 + RAD2*RAD2)
!
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, DX, DY, G, MU, EN, TPI, X, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, DY, V is the potential 
!  and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, G, MU, TPI,EN
      DOUBLE PRECISION X(0:NX), V(0:NX,0:NY)
      DOUBLE PRECISION CP(0:NX,0:NY)
      
      INTEGER I, J
      DOUBLE PRECISION DCPX(0:NX), DCPY(0:NY), TMPX(0:NX), TMPY(0:NY)
      DOUBLE PRECISION TMPX2(0:NX), TMPY2(0:NY)
      DOUBLE PRECISION PX1(0:NX,0:NY), PY1(0:NX,0:NY)
      DOUBLE PRECISION P2, DP2,P3
C
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
!
      DO J = 0, NY
         DO I = 0, NX
            TMPX(I) = CP(I,J)
         END DO
         CALL DIFF(NX, TMPX, DCPX, DX)
         DO I = 0, NX
            PX1(I,J) = DCPX(I)
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J)=CP(I,J)
         END DO
         CALL DIFF(NY, TMPY, DCPY, DY)
         DO J = 0, NY
            PY1(I,J) = DCPY(J)
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            P2 = CP(I,J)*CP(I,J)
            CALL NONLIN(P2,P3,G)
            DP2 = PX1(I,J)*PX1(I,J)+PY1(I,J)*PY1(I,J)
            TMPY(J) = (V(I,J) + P3)*P2 + DP2
            TMPY2(J) = (V(I,J) + 0.5D0*P3)*P2 + DP2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)*X(I)
         TMPX2(I) = SIMP(NY, TMPY2, DY)*X(I)
      END DO
      MU = TPI*SIMP(NX, TMPX, DX)
      EN = TPI*SIMP(NX, TMPX2, DX)
!
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION FSUM
      INTEGER I
      FSUM = F(0) + F(N)
      DO I = 1, N-1, 2
         FSUM = FSUM + 4.0D0*F(I)       
      END DO
      DO I = 2, N-2, 2
         FSUM = FSUM + 2.0D0*F(I)       
      END DO
      SIMP = DX*FSUM/3.0D0
      RETURN
      END 
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
! Computes the first derivative DP of P using  Richardson extrapolation
! formula. The derivative at the boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     


==> imagtimeaxial.f90 <==
!  Filename : imagtimeaxial.f90
!!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in axially symmetric 
!  trap by imaginary time propagation (Fortran 90/95 Version)
!
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 500, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 400, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NPAS = 100000, NRUN = 20000
END MODULE COMM_DATA
MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
! DX, DY : Space step and DT : Time step
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.00004D0
! G0 : Final nonlinearity, KAP, LAM : Anisotrophy coefficients
  REAL (8), PARAMETER :: G0 = 18.81D0 ! Final nonlinearity
  REAL (8), PARAMETER :: LAM = 4.0D0, KAP = 1.0D0 ! Lambda & Kappa
! OPTION and XOP decides which equation to be solved. 
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP, TPI
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function 
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  REAL (8), DIMENSION(1:NX) :: CPX
  REAL (8), DIMENSION(0:NY) :: CALY, CGAY
  REAL (8) :: CAIPMX, CAIPMY
  REAL (8) :: CAI0, CAIM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXIAL
  USE COMM_DATA, ONLY : NX, NY, NY2, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE NU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE NU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: ZNORM, RHORMS, ZRMS, RRMS, MU, EN
  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  G = 0.0D0
  WRITE(7,900) OPTION
  WRITE(7,901) KAP, LAM
  WRITE(7,*)  
  WRITE(7,902) NX, NY
  WRITE(7,903) NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY 
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy KAP = ',F12.6,', LAM = ',F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
  CALL INITIALIZE()
  CALL COEF()
  CALL NORM(CP, ZNORM)
  CALL RAD(CP, RHORMS, ZRMS, RRMS)
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, RRMS, CP(0,NY2+1)
  1001 FORMAT(12X,65('-'))
  1002 FORMAT(14X,'Norm',4X,'Chem',5X,'Energy',4X,'<rho>',5X,'<z>', &
       7X,'<r>',7X,'psi(0)')
  1003 FORMAT ('Initial   :', F6.3, 6(F10.5))
!
  DO I = 0, NX, 10 ! Writes initial wave function
     DO J = 0, NY, 10
        WRITE (1,999) X(I), Y(J), CP(I,J)
     END DO
     WRITE (1,*)
  END DO
  999 FORMAT(2F12.4, F16.8)
  G = XOP*G0
!
  DO K = 1, NPAS        ! 'NPAS' Iterations transient
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL NORM(CP,ZNORM)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  DO I = 0, NX, 10 ! Writes intermediate wave funtion in File 2
     DO J = 0, NY, 10
        WRITE (2,999) X(I), Y(J), CP(I,J)
     END DO
     WRITE (2,*)
  END DO
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RHORMS, ZRMS, RRMS)
  WRITE(7,1005) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, RRMS, CP(0,NY2+1)
 1004 FORMAT ('NPAS iter :', F6.3,  6(F10.5))
  DO K = 1, NRUN 
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
     CALL NU(CP, DT)
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
     CALL LUX(CP)
     CALL NORM(CP, ZNORM)
     CALL LUY(CP)
     CALL NORM(CP, ZNORM)
  END DO
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RHORMS, ZRMS, RRMS)
  WRITE(7,1004) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, RRMS, CP(0,NY2+1)
  WRITE (7, 1001)
 1005 FORMAT ('NRUN iter :',F6.3,  6(F10.5))
!
  DO I = 0, NX, 10 ! Writes final wave funtion in File 3
     DO J = 0, NY, 10
        WRITE(3,999) X(I), Y(J), CP(I,J)
     END DO
     WRITE(3,*)
  END DO 
END PROGRAM GROSS_PITAEVSKII_SSCN_AXIAL

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, FAC3, KAP2, LAM2
  INTEGER :: I
  TPI = 2.0D0*PI
  KAP2 = KAP * KAP
  LAM2 = LAM * LAM
  PI3 = PI**3
  FAC = SQRT(SQRT(LAM*KAP2/(PI3)))
  FAC3 = FAC/SQRT(SQRT(8.D0))
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  SELECT CASE (OPTION)
    CASE (1,2)
       FORALL(I=0:NX) V(I,:) = (KAP2*X2(I) + LAM2*Y2)
       FORALL(I=0:NX) TMP2D(I,:) = (KAP*X2(I) + LAM*Y2)/2.0D0
       CP = FAC*EXP(-TMP2D)
    CASE (3)
       FORALL(I=0:NX) V(I,:) = (KAP2*X2(I) + LAM2*Y2)/4.0D0
       FORALL(I=0:NX) TMP2D(I,:) = (KAP*X2(I) + LAM*Y2)/4.0D0
       CP = FAC3*EXP(-TMP2D)
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = -DT/(2.0D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = -DT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1) = CGAX(J)*CAIM
     CGAX(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = -DT/(2.0D0*DY2)
  CAI0 = 1.D0 + DT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P2, TMP2D
  P2 = CP*CP
  TMP2D = V + G*P2
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NX, 0:NY) :: CBE
  REAL (8), DIMENSION (0:NY) :: CXX
  DO J = 0, NY
     CBE(1,J) = 0.0D0
     DO I = 1, NXX
        CXX(J) = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J)) &
                - CPX(I)*(CP(I+1,J)-CP(I-1,J))
        CBE(I+1,J) = CGAX(I)*(CAIPX(I)*CBE(I,J)-CXX(J))
     END DO
     CP(NX,J) = 0.0D0
     DO I = NX, 1, -1
        CP(I-1,J) = CALX(I)*CP(I,J) + CBE(I,J)
     END DO
  END DO
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NX,0:NY) :: CBE
  REAL (8), DIMENSION (NX) :: CYY
  DO I = 0, NX
     CBE(I,NYY) = CP(I, NY)
     DO J = NYY, 1, -1
        CYY(I) = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
        CBE(I,J-1) = CGAY(J)*(CAIPMY*CBE(I,J)-CYY(I))
     END DO
     DO J = 0, NY-1
        CP(I,J+1) = CALY(J)*CP(I,J)+CBE(I,J)
     END DO
  END DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  TMP2D = CP*CP
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
  TMP2D = CP*CP
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
  RRMS = SQRT(RHORMS*RHORMS + ZRMS*ZRMS)
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  FORALL (I=0:NY) DPX(:,I) = DIFF(CP(:,I), DX)
  FORALL (I=0:NX) DPY(I,:) = DIFF(CP(I,:), DY)
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> imagtimecir.F <==
!  Filename : imagtimecir.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
!
! Gross-Pitaevskii equation in a two-dimensional circular symmetric trap 
! by imaginary time propagation (FORTRAN 77 version)
!
! L = 0 Case 
!
      PROGRAM MAIN  
      IMPLICIT NONE
      INTEGER N, NX, NPAS, NRUN
! N : Number of space mesh points
      PARAMETER (N = 2000, NX = N-1)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NPAS = 200000, NRUN = 20000)      
! X(0:N) : Space mesh, V(0:N) : Potential, and CP(0:N) : Wave function 
      DOUBLE PRECISION X(0:N), X2(0:N), X3(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION G, DX, DT, MU, EN, ZNORM
      DOUBLE PRECISION CAIPMX, CAIM
      DOUBLE PRECISION CTT(N), CAIMX(0:N), CAL(N), CGA(N)
      DOUBLE PRECISION G0, XOP, PI, RMS
! OPTION and XOP decides which equation to be solved. 
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
      DATA DX/0.0025D0/, DT/0.00002D0/
      DATA G0/-2.5097D0/ ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP=1.D0
      IF(OPTION.EQ.2) XOP=2.D0
      IF(OPTION.EQ.3) XOP=1.D0
      G = 0.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp : ',', NPAS = ',I9,', NRUN = ',I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
      PI=4.D0*ATAN(1.D0)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, OPTION, DX, X, X2, X3, V, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(N, NX, DX, DT, CAIPMX, CAIM, X, CTT, CAIMX, CAL, CGA)
      DO I = 0, N ! Writes initial wave function File 1
         WRITE(1,905) X(I), CP(I)
      END DO
  905 FORMAT(F12.6, F16.8)
! NORM() calculates norm and restores normalization
      CALL NORM(N, X, CP, DX, ZNORM,PI)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, X, V, CP, DX, G, MU, EN)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N, X3, CP, DX, RMS, PI)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(0)
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)
!
      G = XOP*G0
!
      DO K = 1, NPAS ! NPAS iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, V, CP, G, DT)
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
         CALL NORM(N, X, CP, DX, ZNORM,PI)
      END DO
      CALL CHEM(N, X, V, CP, DX, G, MU, EN)
      CALL RAD(N, X3, CP, DX, RMS,PI)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(0)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 3F11.5)
      DO I = 0, N ! Writes intermediate wave funtion in File 2
         WRITE(2,905) X(I), CP(I)
      END DO
!
      DO K = 1, NRUN ! NRUN iterations to check convergence
         CALL NU(N, V, CP, G, DT)
         CALL LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
         CALL NORM(N, X, CP, DX, ZNORM,PI)
      END DO
      CALL CHEM(N, X, V, CP, DX, G, MU, EN)
      CALL RAD(N, X3, CP, DX, RMS,PI)
      WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(0)
      WRITE (7, 1001)
 1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 3F11.5)
      DO I = 0, N ! Writes final wave funtion in File 3
         WRITE(3,905) X(I), CP(I)
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, OPTION, DX, X, X2, X3, V, CP)
!  Routine that initizlizes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, OPTION
      DOUBLE PRECISION DX
      DOUBLE PRECISION X(0:N), X2(0:N), X3(0:N), V(0:N), CP(0:N)
      INTEGER I
      DOUBLE PRECISION PI, PI2, PI4, TMP      
      PI = 4.0D0*ATAN(1.0D0)
      PI4 = SQRT(PI)
      PI2 = SQRT(2.D0*PI*SQRT(2.D0*PI)) ! (2 Pi)^(3/4)
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I)*DX
         X2(I) = X(I)*X(I)
         X3(I) = X2(I)*X(I)
         IF(OPTION.EQ.3)THEN
           V(I) = X2(I)/4.D0
           TMP = V(I)
           CP(I) = EXP(-TMP)/PI2
         ELSE
           V(I) = X2(I)
           TMP = V(I)/2.0D0
           CP(I) = EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(N,NX,DX,DT,CAIPMX,CAIM,X,CTT,CAIMX,CAL,CGA)
!   Calculates the coefficients needed in subroutine LU.
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE PRECISION DX, DT, CAIPMX, CAIM
      DOUBLE PRECISION X(0:N), CTT(N), CAIMX(0:N), CAL(N), CGA(N)
      INTEGER J
      DOUBLE PRECISION DX2, CAI0
      DX2 = DX*DX 
      CAIPMX = -DT/(2.0D0*DX2)
      CAI0 = 1.0D0 + DT/DX2
      CAL(1) = 1.0D0
      CGA(1) = -1.D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
      DO J = 1, NX
        CTT(J) = -DT/(4.0D0*DX*X(J))
        CAIMX(J) = CAIPMX - CTT(J)
        CAIM = CAIPMX + CTT(J)
        CAL(J+1) = CGA(J)*CAIM
        CGA(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.0D0*DX*X(J+1)))*CAL(J+1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(N, V, CP, G, DT)
!   Solves the partial differential equation with the potential and the
!   nonlinear term.      
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N), CP(0:N)
      DOUBLE PRECISION G, DT
      INTEGER I
      DOUBLE PRECISION TMP, P2, P3
      DO I = 0, N
         P2 = CP(I)*CP(I)
         CALL NONLIN(P2,P3,G)
         TMP = DT*(V(I) + P3)
         CP(I) = CP(I)*EXP(-TMP)
      END DO
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
!  Solves the partial differential equation only with the space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE PRECISION CAIPMX
      DOUBLE PRECISION CAIMX(0:N), CTT(N), CAL(N), CGA(N), CP(0:N)
      INTEGER I
      DOUBLE PRECISION CXX, CBE(N)
      CBE(1) = 0.D0
      DO I = 1, NX
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX
     $            -CTT(I)*(CP(I+1)-CP(I-1))            
         CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
      END DO
      CP(N) = 0.0D0
      DO I = N, 1, -1
         CP(I-1) = CAL(I)*CP(I) + CBE(I)
      END DO      
      RETURN
      END
!
      SUBROUTINE NORM(N, X, CP, DX, ZNORM, PI)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X(0:N), CP(0:N), DX, ZNORM
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP,PI
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = CP(I)*CP(I)*X(I)
      END DO
      ZNORM = SQRT(2.D0*PI*SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N, X3, CP, DX, RMS, PI)
!  Calculates the root mean square radius RMS.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION CP(0:N), X3(0:N), DX, RMS, PI
      INTEGER I
      DOUBLE PRECISION CP2(0:N), TMP1D(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = CP(I)*CP(I)
         TMP1D(I) = CP2(I)*X3(I)
      END DO
      RMS = SQRT(2.0D0*PI*SIMP(N, TMP1D, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, X, V, CP, DX, G, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION DX, G, MU, EN
      INTEGER I
      DOUBLE PRECISION P2, DP2, DCP(0:N), TMP1D(0:N), TMP2D(0:N)
      DOUBLE PRECISION SIMP, P3, PI, P4
      EXTERNAL SIMP
      PI=4.D0*ATAN(1.D0)
      CALL DIFF(N, CP, DCP, DX)
      !TMP1D(0) = DCP(1)*DCP(1)
      DO I = 0, N
         P2 = CP(I)*CP(I)
         P4 = CP(I)*CP(I)
         DP2 = DCP(I)*DCP(I)
         CALL NONLIN(P4,P3,G)
         TMP1D(I) = (V(I)+P3)*P2 + DP2
         TMP2D(I) = (V(I)+P3/2.0D0)*P2 + DP2
      END DO
      DO I = 0, N
        TMP1D(I)=X(I)*TMP1D(I)
        TMP2D(I)=X(I)*TMP2D(I)
      END DO
      MU = 2.D0*PI*SIMP(N, TMP1D, DX)
      EN = 2.D0*PI*SIMP(N, TMP2D, DX)
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term 
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0)=0.D0
      DO I = 1, 2
      DP(i) = (P(i+1) - P(i-1))/(2.0d0*dx)
      END DO
      DO I = 3, N-3
         DP(I) = (P(i-2)-8.0d0*P(i-1)+8.0d0*P(i+1)
     &             -P(i+2))/(12.0d0*dx)
      END DO
      DO I = N-2, N-1
         DP(i) = (P(i+1) - P(i-1))/(2.0d0*dx)
      END DO
      DP(N) = 0.0D0
      RETURN
      END



==> imagtimesph.F <==
!  Filename : imtime_sph.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
! Gross-Pitaevskii equation in a three-dimensional spherical trap by 
! imaginary time propagation (FORTRAN 77 version)
!
      PROGRAM MAIN  
      IMPLICIT NONE
      INTEGER N, NX, NPAS, NRUN
! N : Number of space mesh points
       PARAMETER (N = 3000, NX = N-1)
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NPAS = 200000, NRUN = 20000)      
! X(0:N) : Space mesh, V(0:N) : Potential, and CP(0:N) : Wave function 
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION G, DX, DT, MU, ZNORM, RMS, EN
      DOUBLE PRECISION CAIPM, CAL(0:NX), CGA(0:NX)
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, XOP, PI
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
      DATA DX/0.0025D0/, DT/0.00002D0/
      DATA G0/125.484d0/ ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 ! Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0
      IF(OPTION.EQ.2) XOP = 2.D0
      IF(OPTION.EQ.3) XOP = 1.D0
      G = 0.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp : ',', NPAS = ',I9,', NRUN = ',I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, OPTION, PI, X, X2, V, CP, DX)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, DX, DT, CAIPM, CAL, CGA)
      DO I = 0, N ! Writes initial wave function File 1
      IF(I.NE.0)         WRITE(1,905) X(I), CP(I)/X(I)
      IF(I.EQ.0)         WRITE(1,905) X(I), CP(1)/X(1)
      END DO
  905 FORMAT(F12.6, F16.8)
! NORM() calculates norm and restores normalization
      CALL NORM(N, CP, DX, ZNORM, PI)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, X2, V, CP, DX, G, PI, MU, EN)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N, X2, CP, DX, RMS, PI)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP(1)/X(1)
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)
!
      G = XOP*G0
!
      DO K = 1, NPAS ! NPAS iterations transient
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, X2, V, CP, G, DT)
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         CALL NORM(N, CP, DX, ZNORM,PI)
      END DO
      CALL CHEM(N, X2, V, CP, DX, G, PI, MU, EN)
      CALL RAD(N, X2, CP, DX, RMS, PI)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP(1)/X(1)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 3F11.5)
      DO I = 0, N  ! Writes intermediate wave funtion in File 2
      IF(I.NE.0)         WRITE(2,905) X(I), CP(I)/X(I)
      IF(I.EQ.0)         WRITE(2,905) X(I), CP(1)/X(1)
      END DO
!
      DO K = 1, NRUN ! NRUN iterations to check convergence
         CALL NU(N, X2, V, CP, G, DT)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         CALL NORM(N, CP, DX, ZNORM,PI)
      END DO
      CALL CHEM(N, X2, V, CP, DX, G, PI, MU, EN)
      CALL RAD(N, X2, CP, DX, RMS,PI)
      WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP(1)/X(1)
      WRITE (7, 1001)
 1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 3F11.5)
      DO I = 0, N ! Writes final wave funtion in File 3
      IF(I.NE.0)         WRITE(3,905) X(I), CP(I)/X(I)
      IF(I.EQ.0)         WRITE(3,905) X(I), CP(1)/X(1)
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, OPTION, PI, X, X2, V, CP, DX)
!  Routine that initializes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, OPTION
      DOUBLE PRECISION PI
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION DX
      INTEGER I
      DOUBLE PRECISION PI2, PI4, TMP
      PI = 4.0D0*ATAN(1.0D0)
      PI2 = SQRT(2.0D0*PI*SQRT(2.0D0*PI)) ! (2*PI)^(3/4)
      PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I)*DX
         X2(I) = X(I)*X(I)
         IF (OPTION.EQ.3)THEN
            V(I) = X2(I)/4.D0
            TMP = V(I)
            CP(I) = X(I)*EXP(-TMP)/PI2
         ELSE
            V(I) = X2(I)
            TMP = V(I)/2.0D0
            CP(I) =X(I)* EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NX, DX, DT, CAIPM, CAL, CGA)
!   Calculates the coefficients needed in subroutine LU.
      IMPLICIT NONE
      INTEGER NX
      DOUBLE PRECISION DX, DT, CAIPM, CAL(0:NX), CGA(0:NX)
      INTEGER J
      DOUBLE PRECISION DX2, CAI0
      DX2 = DX*DX
      CAIPM = -DT/(2.0D0*DX2)
      CAI0 = 1.0D0 + DT/DX2
      CAL(NX) = 0.0D0
      CGA(NX) = -1.0D0/CAI0
      DO J = NX, 1, -1
         CAL(J-1) = CGA(J)*CAIPM
         CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(N, X2, V, CP, G, DT)
!   Solves the partial differential equation with the potential and the
!   nonlinear term.      
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X2(0:N), V(0:N), CP(0:N)
      DOUBLE PRECISION G, DT, P3
      INTEGER I
      DOUBLE PRECISION TMP, TMP2
      CP(0) = 0.0D0
      DO I = 1, N
         TMP = CP(I)*CP(I)/X2(I)
         CALL NONLIN(TMP,P3,G)
         TMP2 = DT*(V(I) + P3)
         CP(I) = CP(I)*EXP(-TMP2)
      END DO
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPM, CAL, CGA, CP)
!  Solves the partial differential equation only with the space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE PRECISION CAIPM, CAL(0:NX), CGA(0:NX), CP(0:N)
      INTEGER I
      DOUBLE PRECISION CBE(0:NX), CXX
      CBE(NX) = CP(N)
      DO I = NX, 1, -1
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
         CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
      END DO     
      CP(0) = 0.0D0
      DO I = 0, NX
         CP(I+1) = CAL(I)*CP(I)+CBE(I)
      END DO      
      RETURN
      END
!
      SUBROUTINE NORM(N, CP, DX, ZNORM, PI)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION CP(0:N), DX, ZNORM
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP,PI
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) =4.D0*PI*CP(I)*CP(I)
      END DO
      ZNORM = SQRT(SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N,X2, CP, DX, RMS, PI)
!  Calculates the root mean square radius RMS
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION CP(0:N), X2(0:N), DX, RMS, PI
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) =4.D0*PI* CP(I)*CP(I)*X2(I)
      END DO
      RMS = SQRT(SIMP(N, CP2, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, X2, V, CP, DX, G, PI, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N), CP(0:N), DX, G, PI, MU, EN
      INTEGER I
      DOUBLE PRECISION P2, DP2, DCP(0:N), TMP1D(0:N), TMP2D(0:N)
      DOUBLE PRECISION SIMP, P3, P4, X2(0:N)
      EXTERNAL SIMP
      CALL DIFF(N, CP, DCP, DX)
      TMP1D(0) = DCP(1)*DCP(1)
      TMP2D(0) = TMP1D(0)
      DO I = 1, N
         P2 = CP(I)*CP(I)
         P4 = CP(I)*CP(I)/X2(I)
         DP2 = DCP(I)*DCP(I)
         CALL NONLIN(P4, P3, G)
         TMP1D(I) = (V(I)+P3)*P2 + DP2
         TMP2D(I) = (V(I)+P3/2.0D0)*P2 + DP2
      END DO
      MU = 4.D0*PI*SIMP(N, TMP1D, DX)
      EN = 4.D0*PI*SIMP(N, TMP2D, DX)
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2, P3, G)
! Calculates the nonlinear term 
      IMPLICIT NONE
      DOUBLE PRECISION P2, P3, G
      P3 = G*P2
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.D0
      DO I = 1, 2
      DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DO I = 3, N-3
         DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DO I = N-2, N-1
         DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DP(N) = 0.0D0
      RETURN
      END



==> realtime1d.F <==
!  Filename : realtime1d.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
! Gross-Pitaevskii equation in a one-dimensional parabolic trap by 
! real time propagation (FORTRAN 77 version)
!
      PROGRAM MAIN 
      IMPLICIT NONE
      INTEGER N, N2, NX, NPAS, NRUN,NSTP
! N : Number of space mesh points
      PARAMETER (N = 5000, N2 = N/2, NX = N-1)
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 1000000, NPAS = 1000, NRUN = 40000)
! X(0:N) : Space mesh, V(0:N) : Potential, and CP(0:N) : Wave function  
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N)
      DOUBLE COMPLEX CI, CP(0:N)
      DOUBLE PRECISION G, DX, DT, MU, EN, ZNORM, RMS
      DOUBLE COMPLEX CAIPM, CAL(0:NX), CGA(0:NX)
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, GSTP, XOP
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
      DATA DX/0.01D0/, DT/0.0001D0/
      DATA G0/62.742D0/   ! Final nonlinearity
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
!      OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
!      OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF (OPTION.EQ.1) XOP = 1.D0
      IF (OPTION.EQ.2) XOP = 2.D0
      IF (OPTION.EQ.3) XOP = 1.D0
      G = 0.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NSTP, NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp : NSTP', I9,' , NPAS = ', I9,', NRUN = ', I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
  905 FORMAT(F12.6, F16.8)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, N2, OPTION, DX, X, X2, V, CI, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, DX, DT, CI, CAIPM, CAL, CGA)
      ! Writes initial wave function in File  1
      WRITE (1,905) (X(I), ABS(CP(I)), I = 0, N)
! NORM() calculates norm and restores normalization
      CALL NORM(N, CP, DX, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, V, CP, DX, G, MU, EN)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N, X2, CP, DX, RMS)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(N2))
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<x>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.3, 3F11.3)
      GSTP = XOP*G0/DFLOAT(NSTP)
      DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
         G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, V, CP, CI, G, DT) 
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPM, CAL, CGA, CP) ! 
      END DO
      CALL NORM(N, CP, DX, ZNORM)
      CALL CHEM(N, V, CP, DX, G, MU, EN)
      CALL RAD(N, X2, CP, DX, RMS)
      WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(N2))
 1004 FORMAT('After NSTP iter.:', F8.4, 2F12.3, 3F11.3)
      ! Write intermediate wavefuntion in File 2
      WRITE(2,905) (X(I), ABS(CP(I)), I = 0, N)  
!
      DO K = 1, NPAS ! NPAS iterations transient
         CALL NU(N, V, CP, CI, G, DT)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
      END DO
      CALL NORM(N, CP, DX, ZNORM)
      CALL CHEM(N, V, CP, DX, G, MU, EN)
      CALL RAD(N, X2, CP, DX, RMS)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(N2))
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.3, 3F11.3)
      WRITE (7, 1001)
      ! Writes final wavefuntion in File 3
      WRITE (3,905) (X(I), ABS(CP(I)), I=0,N)
!
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
!
      G = 0.5D0*G                                      
      DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
         CALL NU(N, V, CP, CI, G, DT)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         IF (MOD(K,100).EQ.0) THEN          
            CALL RAD(N, X2, CP, DX, RMS)                  
            WRITE(8,905) DFLOAT(K)*DT*XOP, RMS     
         END IF                                   
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, N2, OPTION, DX, X, X2, V, CI, CP)
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, N2, OPTION
      DOUBLE PRECISION DX, X(0:N), X2(0:N), V(0:N)
      DOUBLE COMPLEX CI, CP(0:N)      
      DOUBLE PRECISION PI, PI2, PI4, TMP
      INTEGER I
      CI = CMPLX(0.0D0, 1.0D0)
      PI = 4.0D0*ATAN(1.0D0)
      PI2 = SQRT(SQRT(2.0D0*PI))
      PI4 = SQRT(SQRT(PI))
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I-N2)*DX
         X2(I) = X(I)*X(I)
         IF (OPTION.EQ.3) THEN
            V(I) = X2(I)/4.0D0
            TMP = V(I)
            CP(I) = EXP(-TMP)/PI2
         ELSE
            V(I) = X2(I)
            TMP = X2(I)/2.0D0
            CP(I) = EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NX, DX, DT, CI, CAIPM, CAL, CGA)
!   Calculates the coefficients needed in subroutine LU. 
      IMPLICIT NONE
      INTEGER NX
      DOUBLE PRECISION DX, DT
      DOUBLE COMPLEX CI, CAIPM, CAL(0:NX), CGA(0:NX)
      INTEGER J
      DOUBLE PRECISION DX2
      DOUBLE COMPLEX CDT, CAI0
      CDT = DT/CI       ! Generating the Coefficients for the
      DX2 = DX*DX       ! C-N method (to solve the spatial part)
      CAIPM = CDT/2.0D0/DX2
      CAI0 = 1.D0-CDT/DX2
      CAL(NX) = 0.0D0
      CGA(NX) = -1.0D0/CAI0
      DO J = NX, 1, -1
         CAL(J-1) = CGA(J)*CAIPM
         CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(N, V, CP, CI, G, DT)
!   Solves the partial differential equation with the potential and the 
!   nonlinear term.  
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N)
      DOUBLE COMPLEX CP(0:N), CI
      DOUBLE PRECISION G, DT,P3      
      INTEGER I
      DOUBLE PRECISION TMP, TMP2
      DO I = 1, N
         TMP = ABS(CP(I))
         TMP2 = TMP*TMP
          CALL NONLIN(TMP2,P3,G)
         TMP = DT*(V(I)+P3)
         CP(I) = CP(I)*EXP(-CI*TMP)
      END DO
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
!  Calculates the nonlinear term.
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPM, CAL, CGA, CP)
!  Solves the partial differential equation only with the space 
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE COMPLEX CAIPM, CAL(0:NX), CGA(0:NX), CP(0:N)
      INTEGER I
      DOUBLE COMPLEX CBE(0:NX), CXX
      CBE(NX) = CP(N)
      DO I = NX, 1, -1
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
         CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
      END DO
      CP(0) = CMPLX(0.0D0, 0.0D0)
      DO I = 0, NX
         CP(I+1) = CAL(I)*CP(I)+CBE(I)
      END DO
      RETURN
      END
!
      SUBROUTINE NORM(N, CP, DX, ZNORM)
!   Calculates the normalization of the wave function and sets it to 
!   unity. 
      IMPLICIT NONE
      INTEGER N
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION DX, ZNORM
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = ABS(CP(I))**2
      END DO
      ZNORM = SQRT(SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N, X2, CP, DX, RMS)
!  Calculates the root mean square size RMS.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X2(0:N)
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION DX, RMS
      INTEGER I
      DOUBLE PRECISION CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         CP2(I) = ABS(CP(I))**2*X2(I)
      END DO
      RMS = SQRT(SIMP(N, CP2, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, V, CP, DX, G, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N)
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION DX, G, MU, EN
      INTEGER I
      DOUBLE PRECISION P2, DP2, GP2, TMP1D(0:N), EMP1D(0:N)
      DOUBLE PRECISION DCP(0:N), XCP(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I=0,N
      XCP(I)= ABS(CP(I))
      END DO
      CALL DIFF(N, DX, XCP, DCP)
      DO I = 0, N
         P2 = XCP(I)**2
         DP2 = DCP(I)**2
         CALL NONLIN(P2,GP2,G)
         TMP1D(I) = (V(I) + GP2)*P2 + DP2
         EMP1D(I) = (V(I) + GP2/2.0D0)*P2 + DP2
      END DO
      MU = SIMP(N, TMP1D, DX)
      EN = SIMP(N, EMP1D, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule. 
! N refer to the number of integration points, DX space step, and 
! F is the function to be integrated.   
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE DIFF(N, DX, P, DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N)
      DOUBLE PRECISION DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)
     c   -P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     


==> realtime2d.F <==
!  Filename : realtime2d.F
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!  anisotropic trap by real time propagation (FORTRAN 77 Version)
!
      PROGRAM MAIN 
      IMPLICIT NONE
      INTEGER NX, NXX, NX2, NY, NYY, NY2
      INTEGER NSTP, NPAS, NRUN
! NX, NY : Number of space mesh points (X and Y)  
      PARAMETER (NX=200, NXX = NX-1, NX2 = NX/2)
      PARAMETER (NY=200, NYY = NY-1, NY2 = NY/2)
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 100000, NPAS = 1000, NRUN = 5000)
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential 
! CP(0:N) : Wave function (COMPLEX)
      DOUBLE PRECISION X(0:NX), Y(0:NY)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX, 0:NY)
      DOUBLE PRECISION G, DX, DY, DT, MU, EN, ZNORM
      DOUBLE COMPLEX CI, CP(0:NX,0:NY)
      DOUBLE COMPLEX CT0X, CALA(0:NX), CGAA(0:NX)
      DOUBLE COMPLEX CT0Y, CALB(0:NY), CGAB(0:NY)
      DOUBLE COMPLEX CA0, CA0R, CB0, CB0R
! G0 : Final nonlinearity, AL : Anisotrophy coefficient
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, GSTP, AL, XOP, RMS
      INTEGER I, J, K, OPTION
! DX, DY : Space step and DT : Time step
      DATA DX /0.1D0/, DY /0.1D0/,  DT/0.001D0/
      DATA CI /(0.0D0,1.0D0)/   ! Complex i
      DATA G0 /12.5484D0/        ! Final nonlinearity
!
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
!
      OPTION = 1 ! Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION = 2 !Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION = 3 ! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF (OPTION.EQ.1) XOP=1.D0  
      IF (OPTION.EQ.2) XOP=2.D0  
      IF (OPTION.EQ.3) XOP=1.D0  
      G = 0.0D0
      AL = 1.0D0
      WRITE(7,900) OPTION
      WRITE(7,901) AL
      WRITE(7,*)  
      WRITE(7,902) NX, NY
      WRITE(7,903) NSTP, NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY 
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy AL = ', F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(NX,NY,OPTION,X,Y,X2,Y2,V,DX,DY,AL,CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
       CALL COEF(NXX, NYY, DX, DY, DT, CI, CT0X, CALA, CGAA, CT0Y, 
     & CALB, CGAB, CA0, CA0R, CB0, CB0R)
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, DX, DY, ZNORM, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
      DO I = 0, NX, 4  ! Writes initial wave function File 1
          DO J = 0, NY, 4
             WRITE(1, 999) X(I), Y(J), ABS(CP(I,J))
          END DO
          WRITE(1,*)
      END DO
  999 FORMAT (2F12.6, F16.8)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
 1001 FORMAT (19X,53('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0,0)')
 1003 FORMAT ('Initial : ', 4X, F11.3, 2F12.3, 3F11.3)
!
      GSTP = XOP*G0/DFLOAT(NSTP)     
      DO K = 1, NSTP   ! NSTP iterations sets the Nonlinear term
         G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(NX, NY, V, DT, G, CP, CI)  
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
         CALL LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
      END DO
      CALL NORM(NX, NY, DX, DY, ZNORM, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
      CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
      WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
 1004 FORMAT('After NSTP iter.:', F8.3, 2F12.3, 3F11.3)
      DO I = 0, NX, 4 ! Writes intermediate wave funtion in File 2
          DO J = 0, NY, 4
             WRITE(2,999) X(I), Y(J), ABS(CP(I,J))
          END DO
          WRITE(2,*)
      END DO
!
      DO K = 1, NPAS    ! NPAS iterations transient
         CALL NU(NX, NY, V, DT, G, CP, CI)  
         CALL LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
      END DO
      CALL NORM(NX, NY, DX, DY, ZNORM, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
      CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
      WRITE (7, 1001)
 1005 FORMAT('After NPAS iter.:', F8.3, 2F12.3, 3F11.3)
      DO I = 0, NX,4 ! Writes final wave funtion in File 3
          DO J = 0, NY, 4
             WRITE(3,999) X(I), Y(J), ABS(CP(I,J))
          END DO
          WRITE(3,*)
      END DO
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 7 via WRITE(8,999)
      G=.5D0*G
      DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
         CALL NU(NX, NY, V, DT, G, CP, CI)  
         CALL LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         IF (MOD(K,20).EQ.0) THEN  
            CALL RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)      !
            WRITE(8,999) DFLOAT(K)*DT*XOP, RMS  
         END IF                            
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX,NY,OPT,X,Y,X2,Y2,V,DX,DY,AL,CP)
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY, OPT
      DOUBLE PRECISION X(0:NX), Y(0:NY)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX, 0:NY)
      DOUBLE PRECISION DX, DY, AL
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION PI, SPI, SP, TMP
      INTEGER I, J, NX2, NY2
      PI = 4.0D0*ATAN(1.0D0)
      SPI = SQRT(2.0D0*PI)
      SP = SQRT(PI)
      NX2 = NX/2
      NY2 = NY/2
      DO I = 0, NX      ! Setting up initial condition
         X(I) = DFLOAT(I-NX2)*DX
         X2(I) = X(I)*X(I)
         DO J = 0, NY
            Y(J) = DFLOAT(J-NY2)*DY
            Y2(J) = Y(J)*Y(J)
            IF (OPT.EQ.3) THEN
               V(I,J) = (X2(I)+AL*AL*Y2(J))/4.0D0  
               TMP = EXP(-(X2(I)+AL*Y2(J))/4.D0)
               CP(I,J) = TMP*AL**0.25D0/SPI       
            ELSE
               V(I,J) = (X2(I)+AL*AL*Y2(J))  
               TMP = EXP(-(X2(I)+AL*Y2(J))/2.D0)
               CP(I,J) = TMP*AL**0.25D0/SP        
           END IF 
         END DO
      END DO
      RETURN
      END
! 
      SUBROUTINE COEF(NXX, NYY, DX, DY, DT, CI, CT0X, CALA, CGAA, 
     &  CT0Y, CALB, CGAB, CA0, CA0R, CB0, CB0R)
!   Calculates the coefficients needed in subroutine LUX and LUY
      IMPLICIT NONE
      INTEGER NXX, NYY
      DOUBLE PRECISION DX, DY, DT
      DOUBLE COMPLEX CI, CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE COMPLEX CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE COMPLEX CA0, CA0R, CB0, CB0R
      DOUBLE PRECISION DX2, DY2, DXX, DYY
      INTEGER I, J
      DOUBLE COMPLEX CDT           
      DX2 = DX*DX       ! Generating the Coefficients for the
      DY2 = DY*DY       ! C-N method (to solve the spatial part)      
      DXX = 1.0D0/DX2
      DYY = 1.0D0/DY2
      CDT = CI*DT
      CA0 = 1.0D0+CDT*DXX
      CA0R = 1.0D0-CDT*DXX
      CB0 = 1.0D0+CDT*DYY
      CB0R = 1.0D0-CDT*DYY
      CT0X = -CDT*DXX/2.0D0
      CALA(NXX) = 0.0D0
      CGAA(NXX) = -1.0D0/CA0
      DO I = NXX, 1, -1
         CALA(I-1) = CT0X*CGAA(I)
         CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
      END DO
      CT0Y = -CDT*DYY/2.0D0
      CALB(NYY) = 0.0D0
      CGAB(NYY) = -1.0D0/CB0
      DO J = NYY, 1, -1
         CALB(J-1) = CT0Y*CGAB(J)
         CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(NX, NY, V, DT, G, CP, CI)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION V(0:NX,0:NY), DT, G,P3
      DOUBLE COMPLEX CP(0:NX,0:NY), CI
      DOUBLE PRECISION P2, TMP
      INTEGER I, J
      DO I = 0, NX
         DO J = 0, NY
            P2 = ABS(CP(I,J))
            P2 = P2*P2
            CALL NONLIN(P2,P3,G)
            TMP = DT*(V(I,J) + P3)
            CP(I,J) = CP(I,J)*EXP(-CI*TMP)
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! CALCULATES THE NONLINER TERM
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE LUX(NX, NY, NXX, CA0R, CP, CT0X, CALA, CGAA)
!  Solves the partial differential equation only with the X space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NXX
      DOUBLE COMPLEX CA0R, CP(0:NX,0:NY)
      DOUBLE COMPLEX CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE COMPLEX CBE(0:NXX), CXX
      INTEGER I, J
      DO J = 0, NY            
         CBE(NXX) = CP(NX,J)
         DO I = NXX, 1, -1
            CXX = -CT0X*CP(I+1,J)+CA0R*CP(I,J)-CT0X*CP(I-1,J)
            CBE(I-1) = CGAA(I)*(CT0X*CBE(I)-CXX)
         END DO
         CP(0,J) = 0.0D0     
         DO I = 0, NXX
            CP(I+1,J) = CALA(I)*CP(I,J)+CBE(I)
         END DO
         CP(NX,J) = 0.0D0 
      END DO      
      RETURN 
      END
!     
       SUBROUTINE LUY(NX, NY, NYY, CB0R, CP, CT0Y, CALB, CGAB)
!  Solves the partial differential equation only with the Y space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NYY
      DOUBLE COMPLEX CB0R, CP(0:NX,0:NY)
      DOUBLE COMPLEX CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE COMPLEX CBE(0:NYY), CYY
      INTEGER I, J
      DO I = 0, NX            
         CBE(NYY) = CP(I,NY)
         DO J = NYY, 1, -1
            CYY = -CT0Y*CP(I,J+1)+CB0R*CP(I,J)-CT0Y*CP(I,J-1)
            CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
         END DO
         CP(I,0) = 0.0D0      
         DO J = 0, NYY
            CP(I,J+1) = CALB(J)*CP(I,J)+CBE(J)
         END DO
         CP(I,0) = 0.D0 
         CP(I,NY) = 0.D0 
      END DO
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, DX, DY, ZNORM, CP)
!   Calculates the normalization of the wave function and sets it to
!   unity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, ZNORM
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            P2 = ABS(CP(I,J))
            TMPY(J) = P2*P2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      ZNORM = SQRT(SIMP(NX, TMPX, DX))
      DO I = 0, NX
         DO J = 0, NY
               CP(I,J) = CP(I,J)/ZNORM
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, DX, DY, G, MU, EN, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, DY, V is the potential 
!  and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, G, MU, EN, V(0:NX,0:NY)
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION XCP(0:NX,0:NY), P, P2, DP2, P3
      DOUBLE PRECISION DPX(0:NX,0:NY), DPY(0:NX,0:NY)
      DOUBLE PRECISION CTMPX(0:NX), CTMPY(0:NY), XDPX(0:NX), YDPY(0:NY)
      DOUBLE PRECISION TMPX(0:NX), TMPY(0:NY), EMPX(0:NX), EMPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            XCP(I,J)=ABS(CP(I,J))
         END DO
      END DO
      DO J = 0, NY
         DO I = 0, NX
            CTMPX(I) = XCP(I,J)
         END DO
         CALL DIFF(NX, DX, CTMPX, XDPX)
         DO I = 0, NX
!! CHECK CHANGED
!           DPX(I,J) = ABS(XDPX(I))
            DPX(I,J) = (XDPX(I))
         END DO
      END DO
      DO I = 0, NX
         DO J = 0, NY
            CTMPY(J) = XCP(I,J)
         END DO
         CALL DIFF(NY, DY, CTMPY, YDPY)
         DO J = 0, NY
            DPY(I,J) = ABS(YDPY(J))
         END DO
      END DO
      DO I = 0, NX
         DO J = 0, NY
            P = XCP(I,J)
            P2 = P*P
            DP2 = DPX(I,J)*DPX(I,J) + DPY(I,J)*DPY(I,J)
            CALL NONLIN(P2,P3,G)  
            TMPY(J) = (V(I,J) + P3)*P2 + DP2
            EMPY(J) = (V(I,J) + P3/2.0D0)*P2 + DP2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
         EMPX(I) = SIMP(NY, EMPY, DY)
      END DO
      MU = SIMP(NX, TMPX, DX)
      EN = SIMP(NX, EMPX, DX)
      RETURN
      END 
!
      SUBROUTINE RAD(NX, NY, X2, Y2, DX, DY, RMS, CP)
!  Calculates the root mean square size RMS.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION DX, DY, RMS
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            P2 = ABS(CP(I,J))
            TMPY(J) = P2*P2*(X2(I)+Y2(J))
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      RMS = SQRT(SIMP(NX, TMPX, DX))
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE DIFF(N, DX, P, DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION DX
      DOUBLE PRECISION P(0:N), DP(0:N)
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     



==> realtime2d.f90 <==
!  Filename : realtime2d.f90
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!  anisotropic trap by real time propagation (Fortran 90/95 version)
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 1000, NRUN = 5000
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
! DX, DY : Space step and DT : Time step
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0
! G0 : Final nonlinearity, AL : Anisotrophy coefficient
  REAL (8), PARAMETER :: G0 = 12.5484D0, AL = 1.0D0
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0) ! Complex i
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
! OPTION and XOP decides which equation to be solved. 
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential 
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2
  COMPLEX (8), DIMENSION(0:NX, 0:NY) ::CP
  COMPLEX (8) :: CDT
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8) :: CT0X, CT0Y
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

 PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE()
       IMPLICIT NONE
     END SUBROUTINE INITIALIZE
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE NU(CP, DT)
       IMPLICIT NONE
       COMPLEX  (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE NU
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       COMPLEX  (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!
   INTERFACE
     SUBROUTINE RAD(CP, RMS)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: GSTP, ZNORM, RMS, MU, EN
  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  G = 0.0D0
  WRITE(7,900) OPTION
  WRITE(7,901) AL
  WRITE(7,*)  
  WRITE(7,902) NX, NY
  WRITE(7,903) NSTP, NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY 
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy AL = ', F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization
  CALL NORM(CP, ZNORM)
! RAD() calculates the r.m.s radius RMS
  CALL RAD(CP, RMS)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  DO I = 0, NX, 4  ! Writes initial wave function File 1
     DO J = 0, NY, 4
        WRITE(1, 999) X(I), Y(J), ABS(CP(I,J))
     END DO
     WRITE(1,*)
  END DO
  999 FORMAT (2F12.6, F16.8)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
  1001 FORMAT (19X,53('-'))
  1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 'Psi(0,0)')
 1003 FORMAT ('Initial : ', 4X, F11.3, 2F12.3, 3F11.3)
  GSTP = XOP*G0/NSTP
  DO K = 1, NSTP ! NSTP iterations sets the Nonlinear term
      G = G + GSTP
      CALL NU(CP, DT)
      CALL LUX(CP)
      CALL LUY(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL RAD(CP, RMS)
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
 1004 FORMAT('After NSTP iter.:', F8.3, 2F12.3, 3F11.3)
  DO I = 0, NX, 4 ! Writes intermediate wave funtion in File 2
      DO J = 0, NY, 4
         WRITE(2,999) X(I), Y(J), ABS(CP(I,J))
      END DO
      WRITE(2,*)
  END DO
  DO K = 1, NPAS  ! NPAS Iterations transient
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL RAD(CP, RMS)
  CALL CHEM(CP, MU, EN)
  WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2))
  WRITE (7, 1001)
 1005 FORMAT('After NPAS iter.:', F8.3, 2F12.3, 3F11.3)
  DO I = 0, NX, 4 ! Writes final wave funtion in File 3
     DO J = 0, NY, 4
        WRITE(3,999) X(I), Y(J), ABS(CP(I,J))
     END DO
     WRITE(3,*)
  END DO
! The following line defines a nonstationary problem which is studied
! below and the time evolution written on file 7 via WRITE(8,999)
  G=.5D0*G
  DO K = 1, NRUN 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     IF (MOD(K,20).EQ.0) THEN  
        CALL RAD(CP, RMS)
        WRITE(8,999) K*DT*XOP, RMS  
     END IF 
  END DO
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE()
!  Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: SPI, SP, AL2, QR_AL
  INTEGER :: I
  SPI = SQRT(2.0D0*PI)
  SP = SQRT(PI)
  QR_AL = SQRT(SQRT(AL))
  AL2 = AL*AL
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  FORALL (I=0:NX) R2(I,:) = X2(I) + Y2
  SELECT CASE (OPTION)
    CASE (1,2)
       FORALL(I=0:NX) V(I,:) = (X2(I) + AL2*Y2)
       FORALL(I=0:NX) TMP2D(I,:) = (X2(I) + AL*Y2)/2.0D0
       CP = QR_AL*EXP(-TMP2D)/SP
    CASE (3)
       FORALL(I=0:NX) V(I,:) = (X2(I) + AL2*Y2)/4.0D0
       FORALL(I=0:NX) TMP2D(I,:) = (X2(I) + AL*Y2)/4.0D0
       CP = QR_AL*EXP(-TMP2D)/SPI
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LUX and LUY
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI, CDT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2, DXX, DYY
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  CDT = CI*DT
  CA0 = 1.0D0+CDT*DXX
  CA0R = 1.0D0-CDT*DXX
  CB0 = 1.0D0+CDT*DYY
  CB0R = 1.0D0-CDT*DYY
  CT0X = -CDT*DXX/2.0D0
  CALA(NXX) = 0.0D0
  CGAA(NXX) = -1.0D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
  END DO
  CT0Y = -CDT*DYY/2.0D0
  CALB(NYY) = 0.0D0
  CGAB(NYY) = -1.0D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G, CI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P, GP2, TMP2D
  P = ABS(CP)
  GP2 = G*P*P
  TMP2D = DT*(V + GP2)
  CP = CP*EXP(-CI*TMP2D)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CA0, CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  COMPLEX (8) :: CBE(0:NXX,0:NY), CXX(0:NY)
  CBE(NXX,:) = CP(NX,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:)+CA0R*CP(I,:)-CT0X*CP(I-1,:)
     CBE(I-1,:) = CGAA(I)*(CT0X*CBE(I,:)-CXX)
  END DO
  CP(0,:) = 0.0D0
  DO I = 0, NXX
     CP(I+1,:) = CALA(I)*CP(I,:) + CBE(I,:)
  END DO
  CP(NX,:) = 0.0D0
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
! Solves the partial differential equation only with the Y space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CB0, CB0R, CT0Y, CALB, CGAB
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  COMPLEX (8) :: CBE(0:NX,0:NYY), CYY(0:NX)
  CBE(:,NYY) = CP(:,NY)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1)+CB0R*CP(:,J)-CT0Y*CP(:,J-1)
     CBE(:,J-1) = CGAB(J)*(CT0Y*CBE(:,J)-CYY)
  END DO
  CP(:,0) = 0.0D0
  DO J = 0, NYY
     CP(:,J+1) = CALB(J)*CP(:,J) + CBE(:,J)
  END DO
  CP(:,NY) = 0.0D0
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!   Calculates the normalization of the wave function and sets it to
!   unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, P2
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  P2 = P*P
  FORALL (I = 0:NX) TMP1D(I) = SIMP(P2(I,:), DY)
  ZNORM = SQRT(SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
!  Calculates the root mean square size RMS.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: RMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  TMP2D = R2*P*P
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,:), DY)
  RMS = SQRT(SIMP(TMP1D, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, DY, V is the potential 
!  and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, V, G
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  FORALL (I=0:NX) DPY(I,:) = DIFF(P(I,:), DY)
  FORALL (I=0:NY) DPX(:,I) = DIFF(P(:,I), DX)
  P2 = P*P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,:), DY)
  MU = SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,:), DY)
  EN = SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE

  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1

  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> realtime3d.F <==
!  Filename : realtime3d.F
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!  anisotropic trap by real time propagation (FORTRAN 77 Version)
!
      PROGRAM MAIN
      IMPLICIT NONE
      INTEGER NX, NXX, NX2, NY, NYY, NY2, NZ, NZZ, NZ2
      INTEGER NSTP, NPAS, NRUN
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
      PARAMETER (NX=200, NXX = NX-1, NX2 = NX/2)
      PARAMETER (NY=160, NYY = NY-1, NY2 = NY/2)
      PARAMETER (NZ=120, NZZ = NZ-1, NZ2 = NZ/2)
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 60000, NPAS = 1000, NRUN = 4000)
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential 
! CP(0:NX,0:NY,0:NZ) : Wave function (COMPLEX)
      DOUBLE PRECISION X(0:NX), Y(0:NY), Z(0:NZ)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY), Z2(0:NZ)
      DOUBLE PRECISION V(0:NX, 0:NY, 0:NZ), R2(0:NX, 0:NY, 0:NZ)
      DOUBLE PRECISION G, DX, DY, DZ, DT, MU, EN, ZNORM, RMS
      DOUBLE COMPLEX CI, CP(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX CT0X, CALA(0:NX), CGAA(0:NX)
      DOUBLE COMPLEX CT0Y, CALB(0:NY), CGAB(0:NY)
      DOUBLE COMPLEX CT0Z, CALC(0:NZ), CGAC(0:NZ)
      DOUBLE COMPLEX CA0, CA0R, CB0, CB0R, CC0, CC0R
! G0 : Final nonlinearity, AL, BL : Anisotropy coefficients
! OPTION and XOP decides which equation to be solved.
      DOUBLE PRECISION AL, BL
      DOUBLE PRECISION G0,  GSTP, XOP
      INTEGER K, OPTION, I, J
! DX, DY, DZ : Space step and DT : Time step 
      DATA DX /0.1D0/, DY /0.1D0/,  DZ /0.1D0/, DT/0.002D0/
      DATA CI /(0.0D0,1.0D0)/   ! Complex i
      DATA G0 /22.454D0/        ! Final nonlinearity
!
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
!
!      OPTION=1!Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION=2!Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
!      OPTION=3! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF (OPTION.EQ.1) XOP = 1.D0
      IF (OPTION.EQ.2) XOP = 2.D0
      IF (OPTION.EQ.3) XOP = 1.D0
      AL = SQRT(2.D0)  !  Anisotropy 'LAMBDA' of the trap
      BL = 2.D0  !  Anisotropy 'KAPPA' of the trap
      WRITE(7,900) OPTION
      WRITE(7,901) AL, BL
      WRITE(7,*)  
      WRITE(7,902) NX, NY, NZ
      WRITE(7,903) NSTP, NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY, DZ
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ',I3)
  901 FORMAT('  Anisotropy AL = ',F12.6,', BL = ',F12.6)
  902 FORMAT('# Space Stp NX = ',I8,', NY = ',I8,', NZ = ',I8)
  903 FORMAT('# Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ',F10.6,', DY = ',F10.6,', DZ = ',F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
      G = 0.0D0
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(NX, NY, NZ, OPTION, X, Y, Z, X2, Y2, Z2, 
     &  R2, V, DX, DY, DZ, AL, BL, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NXX, NYY, NZZ, DX, DY, DZ, DT, CI,  
     &  CT0X, CALA, CGAA, CT0Y, CALB, CGAB, CT0Z, CALC, CGAC,
     &  CA0, CA0R, CB0, CB0R, CC0, CC0R)
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
  999 FORMAT (2F12.6, F16.8)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM,MU/XOP,EN/XOP,RMS,ABS(CP(NX2, NY2, NZ2))
 1001 FORMAT (18X, 54('-'))
 1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener', 8X, '<r>', 5X, 
     &    'Psi(0,0,0)')
 1003 FORMAT ('Initial :  ', 3X, F11.3, 2F12.3, 3F11.3)
 1000 FORMAT(F12.4,F16.6)
!
            DO I = 0, NX
                WRITE(1,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(2,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(3,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO



      GSTP = XOP*G0/DFLOAT(NSTP)     
      DO K = 1, NSTP ! NSTP iterations sets the Nonlinear term
         G = G + GSTP
         CALL NU(NX, NY, NZ, V, DT, G, CP, CI)  
         CALL LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
      END DO
      CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
      WRITE (7, 1004) ZNORM,MU/XOP,EN/XOP,RMS,ABS(CP(NX2, NY2, NZ2))
 1004 FORMAT('After NSTP iter.:', F8.3, 2F12.3, 3F11.3)
!          
      DO K = 1, NPAS ! NPAS iterations transient
         CALL NU(NX, NY, NZ, V, DT, G, CP, CI)  
         CALL LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
      END DO
      CALL NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
      CALL CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
      CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
      WRITE (7, 1005) ZNORM,MU/XOP,EN/XOP,RMS,ABS(CP(NX2, NY2, NZ2))
      WRITE (7, 1001)
 1005 FORMAT('After NPAS iter.:', F8.3, 2F12.3, 3F11.3)

            DO I = 0, NX
                WRITE(11,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(12,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(13,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO



!
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
      G = 0.75*G
      DO K = 1, NRUN 
         CALL NU(NX, NY, NZ, V, DT, G, CP, CI)
         CALL LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
         CALL LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
         CALL LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
         IF (MOD(K,4).EQ.0) THEN
            CALL RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
            WRITE(8,999) DFLOAT(K)*DT*XOP, RMS 
         END IF
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX, NY, NZ, OPTION, X, Y, Z, X2, Y2, Z2, 
     &  R2, V, DX, DY, DZ, AL, BL, CP)
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY, NZ, OPTION
      DOUBLE PRECISION X(0:NX), Y(0:NY), Z(0:NZ)
      DOUBLE PRECISION X2(0:NX), Y2(0:NY), Z2(0:NZ)
      DOUBLE PRECISION R2(0:NX, 0:NY, 0:NZ), V(0:NX, 0:NY, 0:NZ)
      DOUBLE PRECISION DX, DY, DZ, AL, BL
      DOUBLE COMPLEX CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION PI, SPI, TMP, SP, AL2, BL2
      INTEGER I, J, K, NX2, NY2, NZ2
      PI = 4.0D0*ATAN(1.0D0)
      SP = SQRT(PI*SQRT(PI/(AL*BL)))
      SPI = SP*SQRT(2.0D0*SQRT(2.0D0))
      NX2 = NX/2
      NY2 = NY/2
      NZ2 = NZ/2
      AL2 = AL*AL
      BL2 = BL*BL
      DO I = 0, NX ! Setting up initial condition
         X(I) = DFLOAT(I-NX2)*DX
         X2(I) = X(I)*X(I)
         DO J = 0, NY
            Y(J) = DFLOAT(J-NY2)*DY
            Y2(J) = Y(J)*Y(J)
            DO K = 0, NZ
               Z(K) = DFLOAT(K-NZ2)*DZ
               Z2(K) = Z(K)*Z(K)
               R2(I,J,K) = X2(I) + Y2(J) + Z2(K)
               IF (OPTION .EQ. 3) THEN
                  V(I,J,K) = (X2(I)+AL2*Y2(J)+BL2*Z2(K))/4.0D0
                  TMP = EXP(-(X2(I)+AL*Y2(J)+BL*Z2(K))/4.0D0)
                  CP(I,J,K) = CMPLX(TMP/SPI,0.0D0)
               ELSE
                  V(I,J,K) = (X2(I)+AL2*Y2(J)+BL2*Z2(K))
                  TMP = EXP(-(X2(I)+AL*Y2(J)+BL*Z2(K))/2.0D0)
                  CP(I,J,K) = CMPLX(TMP/SP,0.0D0)
               END IF
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NXX, NYY, NZZ, DX, DY, DZ, DT, CI,  
     &  CT0X, CALA, CGAA, CT0Y, CALB, CGAB, CT0Z, CALC, CGAC,
     &  CA0, CA0R, CB0, CB0R, CC0, CC0R)
!   Calculates the coefficients needed in subroutines LUX, LUY, LUZ      
      IMPLICIT NONE
      INTEGER NXX, NYY, NZZ
      DOUBLE PRECISION DX, DY, DZ, DT
      DOUBLE COMPLEX CI, CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE COMPLEX CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE COMPLEX CT0Z, CALC(0:NZZ), CGAC(0:NZZ)
      DOUBLE COMPLEX CA0, CA0R, CB0, CB0R, CC0, CC0R
      DOUBLE PRECISION DX2, DY2, DZ2, DXX, DYY, DZZ
      INTEGER I, J, K
      DOUBLE COMPLEX CDT
      DX2 = DX*DX       ! Generating the Coefficients for the
      DY2 = DY*DY       ! C-N method (to solve the spatial part)
      DZ2 = DZ*DZ
      DXX = 1.0D0/DX2
      DYY = 1.0D0/DY2
      DZZ = 1.0D0/DZ2
      CDT = CI*DT
      CA0 = 1.0D0+CDT*DXX
      CA0R = 1.0D0-CDT*DXX
      CB0 = 1.0D0+CDT*DYY
      CB0R = 1.0D0-CDT*DYY
      CC0 = 1.0D0+CDT*DZZ
      CC0R = 1.0D0-CDT*DZZ
      CT0X = -CDT*DXX/2.0D0
      CALA(NXX) = 0.0D0
      CGAA(NXX) = -1.0D0/CA0
      DO I = NXX, 1, -1
         CALA(I-1) = CT0X*CGAA(I)
         CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
      END DO
      CT0Y = -CDT*DYY/2.0D0
      CALB(NYY) = 0.0D0
      CGAB(NYY) = -1.0D0/CB0
      DO J = NYY, 1, -1
         CALB(J-1) = CT0Y*CGAB(J)
         CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
      END DO
      CT0Z = -CDT*DZZ/2.0D0
      CALC(NZZ) = 0.0D0
      CGAC(NZZ) = -1.0D0/CC0
      DO K = NZZ, 1, -1
         CALC(K-1) = CT0Z*CGAC(K)
         CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(NX, NY, NZ, V, DT, G, CP, CI)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION V(0:NX,0:NY,0:NZ), DT, G
      DOUBLE COMPLEX CP(0:NX,0:NY,0:NZ), CI
      DOUBLE PRECISION P2, TMP,P3
      INTEGER I, J, K
      DO I = 0, NX
         DO K = 0, NZ
            DO J = 0, NY
               P2 = ABS(CP(I,J,K))
               P2 = P2*P2
               CALL NONLIN(P2, P3, G)
               TMP = DT*(V(I,J,K) + P3)
               CP(I,J,K) = CP(I,J,K)*EXP(-CI*TMP)
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE LUX(NX, NY, NZ, NXX, CA0R, CP, CT0X, CALA, CGAA)
!  Solves the partial differential equation only with the X space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NXX
      DOUBLE COMPLEX CA0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX CT0X, CALA(0:NXX), CGAA(0:NXX)
      DOUBLE COMPLEX CBE(0:NXX), CXX
      INTEGER I, J, K
      DO J = 0, NY            
         DO K = 0, NZ            
            CBE(NXX) = CP(NX,J,K)
            DO I = NXX, 1, -1
               CXX = -CT0X*CP(I+1,J,K)+CA0R*CP(I,J,K)-CT0X*CP(I-1,J,K)
               CBE(I-1) = CGAA(I)*(CT0X*CBE(I)-CXX)
            END DO
            CP(0,J,K) = 0.0D0     
            DO I = 0, NXX
               CP(I+1,J,K) = CALA(I)*CP(I,J,K)+CBE(I)
            END DO
            CP(NX,J,K) = 0.0D0    ! CP(NXX,J,K)
         END DO
      END DO      
      RETURN 
      END
!
      SUBROUTINE LUY(NX, NY, NZ, NYY, CB0R, CP, CT0Y, CALB, CGAB)
!  Solves the partial differential equation only with the Y space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NYY
      DOUBLE COMPLEX CB0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX CT0Y, CALB(0:NYY), CGAB(0:NYY)
      DOUBLE COMPLEX CBE(0:NYY), CYY
      INTEGER I, J, K
      DO I = 0, NX            
         DO K = 0, NZ            
            CBE(NYY) = CP(I,NY,K)
            DO J = NYY, 1, -1
               CYY = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
               CBE(J-1) = CGAB(J)*(CT0Y*CBE(J)-CYY)
            END DO
            CP(I,0,K) = 0.0D0      
            DO J = 0, NYY
               CP(I,J+1,K) = CALB(J)*CP(I,J,K)+CBE(J)
            END DO
            CP(I,NY,K) = 0.D0 
         END DO
      END DO
      RETURN 
      END
!
      SUBROUTINE LUZ(NX, NY, NZ, NZZ, CC0R, CP, CT0Z, CALC, CGAC)
!  Solves the partial differential equation only with the Z space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY, NZ, NZZ
      DOUBLE COMPLEX CC0R, CP(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX CT0Z, CALC(0:NZZ), CGAC(0:NZZ)
      DOUBLE COMPLEX CBE(0:NZZ), CZZ
      INTEGER I, J, K
       DO I = 0, NX
          DO J = 0, NY            
             CBE(NZZ) = CP(I,J,NZ)
             DO K = NZZ, 1, -1
                CZZ = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
                CBE(K-1) = CGAC(K)*(CT0Z*CBE(K)-CZZ)
             END DO
             CP(I,J,0) = 0.0D0      
             DO K = 0, NZZ
                CP(I,J,K+1) = CALC(K)*CP(I,J,K)+CBE(K)
             END DO
             CP(I,J,NZ) = 0.D0  ! CP(I,NYY)
          END DO
       END DO      
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, NZ, DX, DY, DZ, ZNORM, CP)
!   Calculates the normalization of the wave function and sets it to
!   unity.
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, ZNORM
      DOUBLE COMPLEX CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               P2 = ABS(CP(I,J,K))
               TMPZ(K) = P2*P2
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      ZNORM = SQRT(SIMP(NX, TMPX, DX))
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               CP(I,J,K) = CP(I,J,K)/ZNORM
            END DO
         END DO
      END DO
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, NZ, DX, DY, DZ, G, MU, EN, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, G, MU, EN
      DOUBLE PRECISION V(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX  CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION XCP(0:NX),XDPX(0:NX)
      DOUBLE PRECISION YCP(0:NY),YDPY(0:NY)
      DOUBLE PRECISION ZCP(0:NZ),ZDPZ(0:NZ)
      DOUBLE PRECISION P2, DP2, TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      DOUBLE PRECISION EMPX(0:NX), EMPY(0:NY), EMPZ(0:NZ)
      DOUBLE PRECISION DPX(0:NX,0:NY,0:NZ), DPY(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION DPZ(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P3
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
      DO J = 0, NY
         DO K = 0, NZ
            DO I = 0, NX
               XCP(I)=ABS(CP(I,J,K))
            END DO
            CALL DIFF(NX, XCP, XDPX, DX)
            DO I = 0, NX
               DPX(I,J,K)=XDPX(I)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO K = 0, NZ
            DO J = 0, NY
               YCP(J)=ABS(CP(I,J,K))
            END DO
            CALL DIFF(NY,YCP, YDPY, DY)
            DO J = 0, NY
               DPY(I,J,K)=YDPY(J)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               ZCP(K)=ABS(CP(I,J,K))
            END DO
            CALL DIFF(NZ, ZCP, ZDPZ, DZ)
            DO K = 0, NZ
               DPZ(I,J,K)=ZDPZ(K)
            END DO
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               P2 = ABS(CP(I,J,K))*ABS(CP(I,J,K))
               DP2 = DPX(I,J,K)**2 + DPY(I,J,K)**2 + DPZ(I,J,K)**2
               CALL NONLIN(P2,P3,G)
               TMPZ(K) = (V(I,J,K) + P3)*P2 + DP2
               EMPZ(K) = (V(I,J,K) + P3/2.0D0)*P2 + DP2
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
            EMPY(J) = SIMP(NZ, EMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
         EMPX(I) = SIMP(NY, EMPY, DY)
      END DO
      MU = SIMP(NX, TMPX, DX)
      EN = SIMP(NX, EMPX, DX)
      RETURN
      END
!
      SUBROUTINE RAD(NX, NY, NZ, DX, DY, DZ, RMS, R2, CP, X2, Y2, Z2)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER NX, NY, NZ
      DOUBLE PRECISION DX, DY, DZ, RMS
      DOUBLE PRECISION X2(0:NX),Y2(0:NY),Z2(0:NZ)
      DOUBLE PRECISION R2(0:NX,0:NY,0:NZ)
      DOUBLE COMPLEX CP(0:NX,0:NY,0:NZ)
      DOUBLE PRECISION P2, TMPX(0:NX), TMPY(0:NY), TMPZ(0:NZ)
      INTEGER I, J, K
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
      DO I = 0, NX
         DO J = 0, NY
            DO K = 0, NZ
               P2 = ABS(CP(I,J,K))**2
               TMPZ(K) = (X2(I)+Y2(J)+Z2(K))*P2 
            END DO
            TMPY(J) = SIMP(NZ, TMPZ, DZ)
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)
      END DO
      RMS = SQRT(SIMP(NX, TMPX, DX))
      RETURN
      END
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
      ! Computes the first derivative DP of P using
      ! Richardsonextrapolation formula. The derivative at the
      ! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
     


==> realtime3d.f90 <==
!  Filename : realtime3d.f90
!
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!  anisotropic trap by real time propagation (Fortran 90/95 Version)
!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 160, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 120, NZZ = NZ-1, NZ2 = NZ/2
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER ::  NSTP = 60000, NPAS = 1000, NRUN = 4000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
! DX, DY, DZ : Space step and DT : Time step 
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DZ = 0.1D0
  REAL (8), PARAMETER :: DT = 0.002D0 
! G0 : Final nonlinearity
  REAL (8), PARAMETER :: G0 = 22.454D0 ! Final nonlinearity
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)  ! Complex i
! OPTION and XOP decides which equation to be solved.
  ! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi=i psi_t
  ! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION=3 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! AL, BL : Anisotropy coefficients
  REAL (8) :: AL, BL, G, XOP
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential 
! CP(0:NX,0:NY,0:NZ) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: V, R2
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8), DIMENSION(0:NZ) :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0Z
  COMPLEX (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

MODULE TEMP_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P, TMP3
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2
  REAL (8), DIMENSION(0:NX) :: TMP1
END MODULE TEMP_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE

  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE

  INTERFACE 
    SUBROUTINE NU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE NU
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE

  INTERFACE 
    SUBROUTINE LUZ(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE

  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE

  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE

  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!----------------------- END INTERFACE BLOCKS --------------------
  INTEGER :: K, I, J
  REAL (8) :: ZNORM, MU, EN, RMS, GSTP
  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  AL = SQRT(2.0D0)      !  Anisotropy 'LAMBDA' of the trap
  BL = 2.0D0            !  Anisotropy 'KAPPA' of the trap
  WRITE(7,900) OPTION
  WRITE(7,901) AL, BL
  WRITE(7,*)  
  WRITE(7,902) NX, NY, NZ
  WRITE(7,903) NSTP, NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY, DZ
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ',I3)
  901 FORMAT('  Anisotropy AL = ',F12.6,', BL = ',F12.6)
  902 FORMAT('# Space Stp NX = ',I8,', NY = ',I8,', NZ = ',I8)
  903 FORMAT('# Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ',F10.6,', DY = ',F10.6,', DZ = ',F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
  G = 0.0D0
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization
  CALL NORM(CP, ZNORM)
! RAD() calculates the r.m.s radius RMS
  CALL RAD(CP, RMS)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  999 FORMAT (2F12.6, F16.8)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2, NZ2))
  1001 FORMAT (18X, 54('-'))
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener', 8X, '<r>', 5X, 'Psi(0,0,0)')
  1003 FORMAT ('Initial :  ', 3X, F11.3, 2F12.3, 3F11.3)


            DO I = 0, NX
                WRITE(1,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(2,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(3,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO


  GSTP = XOP*G0/NSTP
  DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
     G = G + GSTP
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RMS)
  WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2, NZ2))
  1004 FORMAT('After NSTP iter.:', F8.3, 2F12.3, 3F11.3)
!
  DO K = 1, NPAS 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RMS)
  WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(NX2, NY2, NZ2))
  WRITE (7, 1001)

 1000 FORMAT(F12.4,F16.6)

  1005 FORMAT('After NPAS iter.:', F8.3, 2F12.3, 3F11.3)

            DO I = 0, NX
                WRITE(11,1000)X(I),ABS(CP(I,NY/2,NZ/2))
             END DO
             DO J = 0, NY
                WRITE(12,1000)Y(J),ABS(CP(NX/2,J,NZ/2))
             END DO
             DO K = 0, NZ
                WRITE(13,1000)Z(K),ABS(CP(NX/2,NY/2,K))
             END DO


!
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
  G = 0.75*G
  DO K = 1, NRUN 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     IF (MOD(K,4).EQ.0) THEN
        CALL RAD(CP, RMS)
        WRITE(8,999) K*DT*XOP, RMS 
     END IF
  END DO
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA
  USE TEMP_DATA, ONLY : TMP3
  IMPLICIT NONE
  REAL (8) :: SPI, SP, AL2, BL2
  INTEGER :: I, J, K
  SP = SQRT(PI*SQRT(PI/(AL*BL)))
  SPI = SP*SQRT(2.0D0*SQRT(2.0D0))
  AL2 = AL*AL
  BL2 = BL*BL
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
  FORALL (J=0:NY, K=0:NZ)
    R2(:,J,K) = X2 + Y2(J) + Z2(K)
    V(:,J,K) = X2 + AL2*Y2(J) + BL2*Z2(K)
    TMP3(:,J,K) = X2 + AL*Y2(J) + BL*Z2(K)
  END FORALL
  SELECT CASE (OPTION)
    CASE (1,2)
       CP = EXP(-TMP3/2.0D0)/SP
    CASE (3)
       V = V/2.0D0
       CP = EXP(-TMP3/4.0D0)/SPI
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutines LUX, LUY, LUZ      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX  ! Generating the Coefficients for the
  DY2 = DY*DY  ! C-N method (to solve the spatial part)
  DZ2 = DZ*DZ
!
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  DZZ = 1.0D0/DZ2
  CDT = CI*DT
!
  CA0 = 1.0D0+CDT*DXX
  CA0R = 1.0D0-CDT*DXX
  CB0 = 1.0D0+CDT*DYY
  CB0R = 1.0D0-CDT*DYY
  CC0 = 1.0D0+CDT*DZZ
  CC0R = 1.0D0-CDT*DZZ
!
  CT0X = -CDT*DXX/2.0D0
  CALA(NXX) = 0.0D0
  CGAA(NXX) = -1.0D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.0D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.0D0
  CALB(NYY) = 0.0D0
  CGAB(NYY) = -1.0D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.0D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -CDT*DZZ/2.0D0
  CALC(NZZ) = 0.0D0
  CGAC(NZZ) = -1.0D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT) ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
  USE GPE_DATA, ONLY : V, G, CI
  USE TEMP_DATA, ONLY : TMP3, P
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  P = ABS(CP)
  TMP3 = P*P
  TMP3 = DT*(V + G*TMP3)
  CP = CP*EXP(-CI*TMP3)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX
  USE CN_DATA, ONLY : CA0, CA0R, CT0X, CALA, CGAA
  USE TEMP_DATA, ONLY : CBE
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I
  COMPLEX (8), DIMENSION(0:NY,0:NZ) :: CXX
  CBE(NXX,:,:) = CP(NX,:,:)
  DO I = NXX, 1, -1
     CXX = -CT0X*CP(I+1,:,:)+CA0R*CP(I,:,:)-CT0X*CP(I-1,:,:)
     CBE(I-1,:,:) = CGAA(I)*(CT0X*CBE(I,:,:)-CXX)
  END DO
  CP(0,:,:) = 0.0D0
  DO I = 0, NXX
     CP(I+1,:,:) = CALA(I)*CP(I,:,:) + CBE(I,:,:)
  END DO
  CP(NX,:,:) = 0.0D0
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NZ, NYY
  USE CN_DATA, ONLY : CB0, CB0R, CT0Y, CALB, CGAB
  USE TEMP_DATA, ONLY : CBE
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J
  COMPLEX (8), DIMENSION(0:NX,0:NZ) :: CYY
  CBE(:,NYY,:) = CP(:,NY,:)
  DO J = NYY, 1, -1
     CYY = -CT0Y*CP(:,J+1,:)+CB0R*CP(:,J,:)-CT0Y*CP(:,J-1,:)
     CBE(:,J-1,:) = CGAB(J)*(CT0Y*CBE(:,J,:)-CYY)
  END DO
  CP(:,0,:) = 0.0D0
  DO J = 0, NYY
     CP(:,J+1,:) = CALB(J)*CP(:,J,:) + CBE(:,J,:)
  END DO
  CP(:,NY,:) = 0.0D0
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Z space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NZ, NZZ
  USE CN_DATA, ONLY : CC0, CC0R, CT0Z, CALC, CGAC
  USE TEMP_DATA, ONLY : CBE
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K
  COMPLEX (8), DIMENSION(0:NX,0:NY) :: CZZ
  CBE(:,:,NZZ) = CP(:,:,NZ)
  DO K = NZZ, 1, -1
     CZZ = -CT0Z*CP(:,:,K+1)+CC0R*CP(:,:,K)-CT0Z*CP(:,:,K-1)
     CBE(:,:,K-1) = CGAC(K)*(CT0Z*CBE(:,:,K)-CZZ)
  END DO
  CP(:,:,0) = 0.0D0
  DO K = 0, NZZ
     CP(:,:,K+1) = CALC(K)*CP(:,:,K) + CBE(:,:,K)
  END DO
  CP(:,:,NZ) = 0.0D0
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  USE TEMP_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------  
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I, J
  P = ABS(CP)
  TMP3 = P*P
  FORALL (I = 0:NX)
     FORALL (J = 0:NY) TMP2(I,J) = SIMP(TMP3(I,J,:), DZ)
     TMP1(I) = SIMP(TMP2(I,:), DY)
  END FORALL
  ZNORM = SQRT(SIMP(TMP1, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, R2
  USE TEMP_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: RMS   
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I, J
  P = ABS(CP)
  TMP3 = R2*P*P
  FORALL (I = 0:NX)
     FORALL (J = 0:NY) TMP2(I,J) = SIMP(TMP3(I,J,:), DZ)
     TMP1(I) = SIMP(TMP2(I,:), DY)
  END FORALL
  RMS = SQRT(SIMP(TMP1, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, V, G
  USE TEMP_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: DPX, DPY, DPZ
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, GP2, DP2
!
  P = ABS(CP)
  FORALL (I=0:NX, J=0:NY) DPZ(I,J,:) = DIFF(P(I,J,:), DZ)
  FORALL (I=0:NX, K=0:NZ) DPY(I,:,K) = DIFF(P(I,:,K), DY)
  FORALL (J=0:NY, K=0:NZ) DPX(:,J,K) = DIFF(P(:,J,K), DX)
!
  P2 = P*P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
  TMP3 = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX, J = 0:NY) TMP2(I,J) = SIMP(TMP3(I,J,:), DZ)
  FORALL (I = 0:NX) TMP1(I) = SIMP(TMP2(I,:), DY)
  MU = SIMP(TMP1, DX)
  TMP3 = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX, J = 0:NY) TMP2(I,J) = SIMP(TMP3(I,J,:), DZ)
  FORALL (I = 0:NX) TMP1(I) = SIMP(TMP2(I,:), DY)
  EN = SIMP(TMP1, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> realtimeaxial.F <==
!  Filename : realtimeaxial.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in axially symmetric 
!  trap by real time propagation (FORTRAN 77 Version)
!
!
      IMPLICIT NONE
      INTEGER NX, NY, NXX, NYY, NY2, NSTP, NPAS, NRUN
! NX, NY : Number of space mesh points (X and Y)  
      PARAMETER (NX = 130, NXX = NX-1)
      PARAMETER (NY = 130, NYY = NY-1, NY2 = NY/2)
! NSTP : Number of iterations to introduce the nonlinearity,
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 100000, NPAS = 1000, NRUN = 20000)
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function (COMPLEX)
      DOUBLE PRECISION X(0:NX), Y(0:NY), X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX,0:NY)
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION DX, DY, DT
!
      DOUBLE COMPLEX CALX(0:NX), CGAX(0:NX), CAIPX(0:NX), CPX(1:NX)
      DOUBLE COMPLEX CALY(0:NY), CGAY(0:NY)
      DOUBLE COMPLEX CI, CAIPMX, CAIPMY
!
      DOUBLE PRECISION G, GSTP, MU, EN, ZNORM, RHORMS, ZRMS
! G0 : Final nonlinearity, KAP, LAM : Anisotrophy coefficients
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, KAP, LAM, XOP, PI
      INTEGER I, J, K, OPTION
!       
! DX, DY : Space step and DT : Time step
      DATA DX/0.1D0/, DY/0.1D0/, DT/0.001D0/
      DATA G0/18.81d0/, KAP/1.0D0/, LAM/4.0D0/
      DATA CI/(0.0D0,1.0D0)/
      DATA PI/3.14159265358979D0/
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0  
      IF(OPTION.EQ.2) XOP = 2.D0  
      IF(OPTION.EQ.3) XOP = 1.D0  
      G = 0.0D0  ! NONLINEARITY COEFFICIENT
      WRITE(7,900) OPTION
      WRITE(7,901) KAP, LAM
      WRITE(7,*)  
      WRITE(7,902) NX, NY
      WRITE(7,903) NSTP, NPAS, NRUN  
      WRITE(7,904) G0 
      WRITE(7,905) DX, DY 
      WRITE(7,906) DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy KAP = ',F12.6,', LAM = ',F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NSTP = ', I9, ', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
!
      CALL INITIALIZE(NX, NY, OPTION, DX, DY, LAM, KAP, PI, X, Y, X2, 
     & Y2, V, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, NY, DX, DY, DT, X, CI, CAIPMX, CAIPMY, CAIPX, 
     $  CPX, CALX, CGAX, CALY, CGAY)
!      
! NORM() calculates norm and restores normalization
      CALL NORM(NX, NY, DX, DY, ZNORM, PI, X, CP)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, PI, X, V, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(NX, NY, DX, DY, RHORMS, ZRMS, PI, X, X2, Y2, CP)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, 
     &  ABS(CP(0,NY2+1))
 1001 FORMAT (12X,55('-'))
 1002 FORMAT(14X,'Norm',4X,'Chem',5X,'Energy',4X,'<rho>',5X,'<z>',
     &  7X,'psi(0)')
 1003 FORMAT ('Initial :  ',F6.3,5(F10.3))
      DO I = 0, NX, 4 ! Writes initial wave function File 1
         DO J = 0, NY, 4
            WRITE (1,999) X(I), Y(J), ABS(CP(I,J))
         END DO
         WRITE (1,*)
      END DO 
  999 FORMAT (2F12.6, F16.8)
!
      GSTP = XOP*G0/NSTP
      DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
         G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(NX, NY, DT, G, V, CI, CP) 
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
         CALL LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
         CALL LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
      END DO
!     
      CALL NORM(NX, NY, DX, DY, ZNORM, PI, X, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, PI, X, V, CP)
      CALL RAD(NX, NY, DX, DY, RHORMS, ZRMS, PI, X, X2, Y2, CP)
      WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, 
     &  ABS(CP(0,NY2+1))
 1004 FORMAT ('NSTP iter :',F6.3,  5(F10.3))
!
      DO I = 0, NX, 4 ! Writes intermediate wave funtion in File 2
         DO J = 0, NY, 4
            WRITE(2,999) X(I), Y(J), ABS(CP(I,J))
         END DO
         WRITE(2,*)
      END DO 
      DO K = 1, NPAS! NPAS iterations transient
         CALL NU(NX, NY, DT, G, V, CI, CP) 
         CALL LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
         CALL LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
      END DO
!     
      CALL NORM(NX, NY, DX, DY, ZNORM, PI, X, CP)
      CALL CHEM(NX, NY, DX, DY, G, MU, EN, PI, X, V, CP)
      CALL RAD(NX, NY, DX, DY, RHORMS, ZRMS, PI, X, X2, Y2, CP)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, 
     &  ABS(CP(0,NY2+1))
      WRITE (7, 1001)
 1005 FORMAT ('NPAS iter :',F6.3,  5(F10.3))
!
      DO I = 0, NX, 4 ! Writes final wavefuntion in File 3
         DO J = 0, NY, 4
            WRITE(3,999) X(I), Y(J), ABS(CP(I,J))
         END DO
         WRITE(3,*)
      END DO 
!
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
!
      G = 0.5D0*G           
      DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
         CALL NU(NX, NY, DT, G, V, CI, CP)
         CALL LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
         CALL LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
         IF (MOD(K,100).EQ.0) THEN          
            CALL RAD(NX, NY, DX, DY, RHORMS, ZRMS, PI, X, X2, Y2, CP)
            WRITE(8,1999) DFLOAT(K)*DT*XOP, RHORMS, ZRMS
         END IF                                   
      END DO
 1999 FORMAT(F12.6, 2F16.8)
      STOP
      END
!
      SUBROUTINE INITIALIZE(NX, NY, OPTION, DX, DY, LAM, KAP, PI, X, Y, 
     & X2, Y2, V, CP)
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER NX, NY, OPTION
      DOUBLE PRECISION DX, DY, LAM, KAP, PI
      DOUBLE PRECISION X(0:NX), Y(0:NY), X2(0:NX), Y2(0:NY)
      DOUBLE PRECISION V(0:NX,0:NY)
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE PRECISION XLY(0:NX,0:NY)

      INTEGER I, J, NY2
      DOUBLE PRECISION FAC, LAM2, KAP2, PI3, FAC3
    
      NY2 = NY/2
      LAM2 = LAM*LAM
      KAP2 = KAP*KAP

      PI3 = PI**3
!
      FAC = SQRT(SQRT(LAM*KAP2/(PI3)))
      FAC3 = FAC/SQRT(SQRT(8.D0))
!
      DO I = 0, NX
         X(I) = I*DX
         X2(I) = X(I)*X(I)
      END DO
      DO J = 0, NY
         Y(J) = (J-NY2)*DY
         Y2(J) = Y(J)*Y(J)
      END DO
!
      IF (OPTION .EQ. 3) THEN ! Setting up initial condition
        DO I = 0, NX
          DO J = 0, NY
             V(I,J) = (KAP2*X2(I) + LAM2*Y2(J))/4.0D0
             XLY(I,J) = (KAP*X2(I) + LAM*Y2(J))/4.0D0
             CP(I,J) = FAC3*EXP(-XLY(I,J))
          END DO
        END DO
      ELSE
        DO I = 0, NX
          DO J = 0, NY
              V(I,J) = (KAP2*X2(I) + LAM2*Y2(J))
              XLY(I,J) = (KAP*X2(I) + LAM*Y2(J))/2.0D0
              CP(I,J) = FAC*EXP(-XLY(I,J))
          END DO
        END DO
      END IF
!
      END
!
      SUBROUTINE COEF(NX, NY, DX, DY, DT, X, CI, CAIPMX, CAIPMY,   
     $ CAIPX, CPX, CALX, CGAX, CALY, CGAY)
!   Calculates the coefficients needed in subroutine LUX and LUY.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, DT, X(0:NX)
      DOUBLE COMPLEX CI, CAIPMX, CAIPMY
      DOUBLE COMPLEX CALX(0:NX), CGAX(0:NX), CAIPX(0:NX), CPX(1:NX)
      DOUBLE COMPLEX CALY(0:NY), CGAY(0:NY)
C
      INTEGER NYY, NXX, J
      DOUBLE PRECISION DX2, DY2
      DOUBLE COMPLEX CAI0, CAIM, CDT
C     
      NXX = NX - 1       
      DX2 = DX*DX
      CDT = DT/CI
      CAIPMX = CDT/(2.0D0*DX2)
      CAI0 = 1.D0 - CDT/DX2
      CALX(1) = 1.0D0
      CGAX(1) = -1.0D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
!
      DO J = 1, NXX
        CPX(J) = CDT/(4.0D0*DX*X(J))
        CAIPX(J) = CAIPMX-CPX(J)
        CAIM = CAIPMX+CPX(J)
        CALX(J+1)=CGAX(J)*CAIM
        CGAX(J+1)=-1.0D0/(CAI0+(CAIPMX-CDT/(4.D0*DX*X(J+1)))*CALX(J+1))
      END DO
!
      NYY = NY - 1
      DY2 = DY*DY
      CAIPMY = CDT/(2.0D0*DY2)
      CAI0 = 1.D0 - CDT/DY2
      CALY(NYY) = 0.0D0
      CGAY(NYY) = -1.0D0/CAI0
!
      DO J = NYY, 1, -1
         CALY(J-1) = CGAY(J)*CAIPMY
         CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
      END DO
!
      END 
!
      SUBROUTINE NU(NX, NY, DT, G, V, CI, CP)  ! Exact solution
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DT, G,P3
      DOUBLE PRECISION V(0:NX, 0:NY)
      DOUBLE COMPLEX CI, CP(0:NX, 0:NY)
C
      INTEGER I, J
      DOUBLE PRECISION P2, TMP
C
      DO I = 0, NX
         DO J = 0, NY
            TMP = ABS(CP(I,J))
            P2 = TMP*TMP
            CALL NONLIN(P2,P3,G)
            TMP = -DT*(V(I,J)+P3)
            CP(I,J) = CP(I,J)*EXP(CI*TMP)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE LUX(NX, NY, CP, CAIPX, CPX, CALX, CGAX, CAIPMX)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE COMPLEX CALX(0:NX), CGAX(0:NX) 
      DOUBLE COMPLEX CAIPX(0:NX), CPX(NX)
      DOUBLE COMPLEX CAIPMX

      DOUBLE COMPLEX CBE(NX), CXX
      INTEGER I, J
!
      DO J = 0, NY            
         CBE(1) = 0.D0
         DO I = 1,(NX-1)
            CXX = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J))
     $            -CPX(I)*(CP(I+1,J)-CP(I-1,J))
            CBE(I+1) = CGAX(I)*(CAIPX(I)*CBE(I)-CXX)
         END DO
C     
         CP(NX,J)=0.D0
         DO I = NX,1,-1
            CP(I-1,J) = CALX(I)*CP(I,J)+CBE(I)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE LUY(NX, NY, CP, CALY, CGAY, CAIPMY)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE COMPLEX CP(0:NX,0:NY)
      DOUBLE COMPLEX CALY(0:NY), CGAY(0:NY)
      DOUBLE COMPLEX CAIPMY
C
      INTEGER I, J
      DOUBLE COMPLEX CBE(0:NY), CYY
C
      DO I = 0, NX
         CBE(NY-1) = CP(I, NY)
         DO J = NY-1, 1, -1
            CYY = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
            CBE(J-1) = CGAY(J)*(CAIPMY*CBE(J)-CYY)
         END DO
C     
         DO J = 0, NY-1
            CP(I,J+1) = CALY(J)*CP(I,J)+CBE(J)
         END DO
      END DO
C      
      RETURN 
      END
!
      SUBROUTINE NORM(NX, NY, DX, DY, ZNORM, PI, X, CP)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, ZNORM, PI
      DOUBLE PRECISION X(0:NX)
      DOUBLE COMPLEX CP(0:NX,0:NY)
C
      DOUBLE PRECISION TMPX(0:NX), TMPY(0:NY)
      INTEGER I, J
C
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J) = ABS(CP(I,J))**2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)*X(I)
      END DO
!
      ZNORM = SQRT(2.0D0*PI*SIMP(NX, TMPX, DX))
!
      DO I = 0, NX
         DO J = 0, NY
            CP(I,J) = CP(I,J)/ZNORM
         END DO
      END DO
!
      RETURN
      END
!
      SUBROUTINE RAD(NX, NY, DX, DY, RHORMS, ZRMS, PI, X, X2, Y2, CP)
!  Calculates the root mean square size RMS
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, RHORMS, ZRMS, PI
      DOUBLE PRECISION X(0:NX), X2(0:NX), Y2(0:NY)
      DOUBLE COMPLEX CP(0:NX,0:NY)
!
      DOUBLE PRECISION TMPX1(0:NX), TMPY1(0:NY), TMPY(0:NY)
      DOUBLE PRECISION TMPX2(0:NX), TMPY2(0:NY)
      INTEGER I, J
!
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J) = ABS(CP(I,J))**2
            TMPY1(J) = TMPY(J)*X2(I)
            TMPY2(J) = TMPY(J)*Y2(J)
          END DO
          TMPX1(I) = SIMP(NY, TMPY1, DY)*X(I)
          TMPX2(I) = SIMP(NY, TMPY2, DY)*X(I)
      END DO
!
      RHORMS = SQRT(2.0D0*PI*SIMP(NX, TMPX1, DX))
      ZRMS = SQRT(2.0D0*PI*SIMP(NX, TMPX2, DX))
!
      RETURN
      END
!
      SUBROUTINE CHEM(NX, NY, DX, DY, G, MU, EN, PI, X, V, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, DY, V is the potential 
!  and G is the nonlinearity.
      IMPLICIT NONE
      INTEGER NX, NY
      DOUBLE PRECISION DX, DY, G, MU, PI,EN
      DOUBLE PRECISION X(0:NX), V(0:NX,0:NY)
      DOUBLE COMPLEX CP(0:NX,0:NY)
      
      INTEGER I, J
      DOUBLE PRECISION DCPX(0:NX), DCPY(0:NY), TMPX(0:NX), TMPY(0:NY)
      DOUBLE PRECISION EMPX(0:NX), EMPY(0:NY)
      DOUBLE PRECISION PX1(0:NX,0:NY), PY1(0:NX,0:NY), P2(0:NX,0:NY)
      DOUBLE PRECISION DP2, P3
C
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP
!
      DO J = 0, NY
         DO I = 0, NX
            TMPX(I) = ABS(CP(I,J))
            P2(I,J) = TMPX(I)*TMPX(I)
         END DO
         CALL DIFF(NX, TMPX, DCPX, DX)
         DO I = 0, NX
            PX1(I,J) = DCPX(I)
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            TMPY(J)=ABS(CP(I,J))
         END DO
         CALL DIFF(NY, TMPY, DCPY, DY)
         DO J = 0, NY
            PY1(I,J) = DCPY(J)
         END DO
      END DO
!
      DO I = 0, NX
         DO J = 0, NY
            CALL NONLIN(P2(I,J), P3, G)
            DP2 = PX1(I,J)*PX1(I,J)+PY1(I,J)*PY1(I,J)
            TMPY(J) = (V(I,J) + P3)*P2(I,J) + DP2
            EMPY(J) = (V(I,J) + P3/2.0D0)*P2(I,J) + DP2
         END DO
         TMPX(I) = SIMP(NY, TMPY, DY)*X(I)
         EMPX(I) = SIMP(NY, EMPY, DY)*X(I)
      END DO
      MU = 2.0D0*PI*SIMP(NX, TMPX, DX)
      EN = 2.0D0*PI*SIMP(NX, EMPX, DX)
!
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.      
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE NONLIN(P2,P3,G)
! Calculates the nonlinear term
      IMPLICIT NONE
      DOUBLE PRECISION P2,P3,G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE DIFF(N, P, DP, DX)
! Computes the first derivative DP of P using  Richardson extrapolation
! formula. The derivative at the boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION P(0:N), DP(0:N), DX
      INTEGER I
      DP(0) = 0.0D0
      DP(1) = (P(2) - P(0))/(2.0D0*DX)
      DO I = 2, N-2
        DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
      DP(N) = 0.0D0
      RETURN      
      END     


==> realtimeaxial.f90 <==
!  Filename : imagtimeaxial.f90
!!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
!  Fortran program for Gross-Pitaevskii equation in axially symmetric 
!  trap by imaginary time propagation (Fortran 90/95 Version)
!
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 130, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 130, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity,
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 1000, NRUN = 5000
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
! DX, DY : Space step and DT : Time step
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0
! G0 : Final nonlinearity, KAP, LAM : Anisotrophy coefficients
  REAL (8), PARAMETER :: G0 = 18.81D0 ! Final nonlinearity
  REAL (8), PARAMETER :: LAM = 4.0D0, KAP = 1.0D0 ! Lambda & Kappa
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)
! OPTION and XOP decides which equation to be solved. 
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP, TPI
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:NX, 0:NY) :: V
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  COMPLEX (8), DIMENSION(1:NX) :: CPX
  COMPLEX (8), DIMENSION(0:NY) :: CALY, CGAY
  COMPLEX (8) :: CAIPMX, CAIPMY
  !COMPLEX (8) :: CAI0, CAIM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXIAL
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE NU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE NU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: GSTP, ZNORM, RHORMS, ZRMS, MU, EN
  SELECT CASE (OPTION)
    CASE (1,3)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
  G = 0.0D0
  WRITE(7,900) OPTION
  WRITE(7,901) KAP, LAM
  WRITE(7,*)  
  WRITE(7,902) NX, NY
  WRITE(7,903) NSTP, NPAS, NRUN  
  WRITE(7,904) G0 
  WRITE(7,905) DX, DY 
  WRITE(7,906) DT 
  WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('  Anisotropy KAP = ',F12.6,', LAM = ',F12.6)
  902 FORMAT('# Space Stp NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Time Stp : NSTP = ', I9, ', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('  Nonlinearity G = ', F16.8)
  905 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6)
  CALL INITIALIZE()
  CALL COEF()
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RHORMS, ZRMS)
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, ABS(CP(0,NY2+1))
  1001 FORMAT (12X,55('-'))
  1002 FORMAT (14X,'Norm',4X,'Chem',5X,'Energy',4X,'<rho>',5X,'<z>', &
       7X,'psi(0)')
 1003 FORMAT ('Initial :  ',F6.3,5(F10.3))
  DO I = 0, NX, 4 ! Writes initial wave function
     DO J = 0, NY, 4
        WRITE (1,999) X(I), Y(J), ABS(CP(I,J))
     END DO
     WRITE (1,*)
  END DO
  999 FORMAT (2F12.3, F16.8)
! 
  GSTP = XOP*G0/NSTP
  DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
     G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
     CALL NU(CP, DT)
! LUX() and LUY() perform the time iteration with space derivative in
! X and Y, respectively, using Crank-Nicholson scheme.
     CALL LUX(CP)
     CALL LUY(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RHORMS, ZRMS)
  WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, ABS(CP(0,NY2+1))
 1004 FORMAT ('NSTP iter :',F6.3,  5(F10.3))
  DO I = 0, NX, 4 ! Writes intermediate wave funtion in File 2
     DO J = 0, NY, 4
        WRITE (2,999) X(I), Y(J), ABS(CP(I,J))
     END DO
     WRITE (2,*)
  END DO
!
  DO K = 1, NPAS ! 'NPAS' Iterations transient
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
  END DO
  CALL NORM(CP, ZNORM)
  CALL CHEM(CP, MU, EN)
  CALL RAD(CP, RHORMS, ZRMS)
  WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RHORMS, ZRMS, ABS(CP(0,NY2+1))
  WRITE (7, 1001)
 1005 FORMAT ('NPAS iter :',F6.3,  5(F10.3))
  DO I = 0, NX, 4 ! Writes final wavefuntion in File 3
     DO J = 0, NY, 4
        WRITE (3,999) X(I), Y(J), ABS(CP(I,J))
     END DO
     WRITE (3,*)
  END DO
!
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
!
  G = 0.5D0*G         
  DO K = 1, NRUN 
     CALL NU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     IF (MOD(K,20).EQ.0) THEN          
        CALL RAD(CP, RHORMS, ZRMS)
        WRITE(8,1999) K*DT*XOP, RHORMS, ZRMS
     END IF       
  END DO
  1999 FORMAT(F12.6, 2F16.8)
END PROGRAM GROSS_PITAEVSKII_SSCN_AXIAL

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, FAC3, KAP2, LAM2
  INTEGER :: I
  KAP2 = KAP * KAP
  LAM2 = LAM * LAM
  PI3 = PI**3
  TPI = 2.0D0*PI
  FAC = SQRT(SQRT(LAM*KAP2/(PI3)))
  FAC3 = FAC/SQRT(SQRT(8.0D0))
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  SELECT CASE (OPTION)
    CASE (1,2)
       FORALL(I=0:NX) V(I,:) = (KAP2*X2(I) + LAM2*Y2)
       FORALL(I=0:NX) TMP2D(I,:) = (KAP*X2(I) + LAM*Y2)/2.0D0
       CP = FAC*EXP(-TMP2D)
    CASE (3)
       FORALL(I=0:NX) V(I,:) = (KAP2*X2(I) + LAM2*Y2)/4.0D0
       FORALL(I=0:NX) TMP2D(I,:) = (KAP*X2(I) + LAM*Y2)/4.0D0
       CP = FAC3*EXP(-TMP2D)
  END SELECT
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, DY2
  COMPLEX (8) :: CDT, CAI0, CAIM

  CDT = DT/CI
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = CDT/(2.0D0*DX2)
  CAI0 = 1.D0 - CDT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = CDT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1)=CGAX(J)*CAIM
     CGAX(J+1)=-1.0D0/(CAI0+(CAIPMX-CDT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = CDT/(2.0D0*DY2)
  CAI0 = 1.D0 - CDT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE NU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G, CI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P, P2, GP2, TMP2D
  P = ABS(CP)
  P2 = P*P
  GP2 = G*P2
  TMP2D = -DT*(V + GP2)
  CP = CP*EXP(CI*TMP2D)
END SUBROUTINE NU

SUBROUTINE LUX(CP)
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION (NX,0:NY) :: CBE
  COMPLEX (8), DIMENSION (0:NY) :: CXX
  INTEGER :: I
  CBE(1,:) = 0.0D0
  DO I = 1, NXX
     CXX = CP(I,:)-CAIPMX*(CP(I+1,:)-2.0D0*CP(I,:)+CP(I-1,:)) &
              -CPX(I)*(CP(I+1,:)-CP(I-1,:))
     CBE(I+1,:) = CGAX(I)*(CAIPX(I)*CBE(I,:)-CXX)
  END DO
  CP(NX,:) = 0.0D0
  DO I = NX, 1, -1
     CP(I-1,:) = CALX(I)*CP(I,:)+CBE(I,:)
  END DO
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION (0:NX,0:NY) :: CBE
  COMPLEX (8), DIMENSION (0:NX) :: CYY
  INTEGER :: J
  CBE(:,NYY) = CP(:,NY)
  DO J = NYY, 1, -1
     CYY = CP(:,J)-CAIPMY*(CP(:,J+1)-2.0D0*CP(:,J)+CP(:,J-1))
     CBE(:,J-1) = CGAY(J)*(CAIPMY*CBE(:,J)-CYY)
  END DO
  DO J = 0, NYY
     CP(:,J+1) = CALY(J)*CP(:,J)+CBE(:,J)
  END DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS)
 ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, X2, Y2, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, V, G, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
  P = ABS(CP)
  FORALL (I=0:NY) DPX(:,I) = DIFF(P(:,I), DX)
  FORALL (I=0:NX) DPY(I,:) = DIFF(P(I,:), DY)
  P2 = P*P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF


==> realtimecir.F <==
!  Filename : realtimecir.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
! Gross-Pitaevskii equation in a two-dimensional circular symmetric trap 
! by real time propagation (FORTRAN 77 version)
!
! L = 0 Case 
!
      PROGRAM MAIN 
      IMPLICIT NONE
      INTEGER N, NX, NSTP, NPAS, NRUN
! N : Number of space mesh points
      PARAMETER (N = 2000, NX = N-1)
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 1000000, NPAS = 1000, NRUN = 40000)      
! X(0:N) : Space mesh, V(0:N) : Potential
! CP(0:N) : Wave function (COMPLEX)
      DOUBLE PRECISION X(0:N), X2(0:N), X3(0:N), V(0:N)
      DOUBLE COMPLEX CI, CP(0:N)
      DOUBLE PRECISION G, DX, DT, ZNORM, RMS, MU, EN
      DOUBLE COMPLEX CAIPMX, CAIM, CTT(N), CAIMX(0:N), CAL(N), CGA(N)
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, GSTP, PI, XOP
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
      DATA DX/0.01D0/, DT/0.0001D0/
      DATA G0/12.5484D0/ ! Final nonlinearity
      DATA CI/(0.0D0,1.0D0)/
      DATA PI/3.14159265358979D0/
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 !Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0
      IF(OPTION.EQ.2) XOP = 2.D0
      IF(OPTION.EQ.3) XOP = 1.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NSTP, NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp : NSTP = ', I9, ', NPAS = ',I9,', NRUN = ',I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, OPTION, DX, PI, X, X2, X3, V, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(N,NX,DX,DT,X,CI,CAIPMX,CAIM,CTT,CAIMX,CAL,CGA)
      !CALL COEF(NX, DX, DT, CI, CAIPM, CAL, CGA)
      DO I = 0, N ! Writes initial wave function File 1
         WRITE(1,999) X(I), ABS(CP(I))
      END DO
  999 FORMAT(F12.6, F16.8)
! NORM() calculates norm and restores normalization
      CALL NORM(N, DX, ZNORM, PI, X, CP)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, X, V, DX, G, PI, MU, EN, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N, X3, DX, RMS, PI, CP)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(0))
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.3, 3F11.3)
      GSTP = XOP*G0/DFLOAT(NSTP)
      DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
         G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, V, G, DT, CI, CP)
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
      END DO
      CALL NORM(N, DX, ZNORM, PI, X, CP)
      CALL CHEM(N, X, V, DX, G, PI, MU, EN, CP)
      CALL RAD(N, X3, DX, RMS, PI, CP)
      WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(0))
 1004 FORMAT('After NSTP iter.:', F8.4, 2F12.3, 3F11.3)
      DO I = 0, N ! Writes intermediate wave funtion in File 2
         WRITE(2,999) X(I), ABS(CP(I))
      END DO
!
      DO K = 1, NPAS ! NPAS iterations transient
         CALL NU(N, V, G, DT, CI, CP)
         CALL LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
      END DO
      CALL NORM(N, DX, ZNORM, PI, X, CP)
      CALL CHEM(N, X, V, DX, G, PI, MU, EN, CP)
      CALL RAD(N, X3, DX, RMS, PI, CP)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(0))
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.3, 3F11.3)
      WRITE (7, 1001)
      DO I = 0, N ! Writes final wave funtion in File 3
         WRITE(3,999) X(I), ABS(CP(I))
      END DO
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
      G = 0.5D0*G                     
      DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
         CALL NU(N, V, G, DT, CI, CP)
         CALL LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
         IF (MOD(K,100).EQ.0) THEN    
            CALL RAD(N, X3, DX, RMS, PI, CP)
            WRITE(8,999) DFLOAT(K)*DT*XOP, RMS 
         END IF                               
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, OPTION, DX, PI, X, X2, X3, V, CP)
!  Routine that initializes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, OPTION
      DOUBLE PRECISION DX, PI, X(0:N), X2(0:N), X3(0:N), V(0:N)
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION PI2, PI4, TMP
      INTEGER I
      PI4 = SQRT(PI)
      PI2 = SQRT(2.D0*PI*SQRT(2.D0*PI)) ! (2 Pi)^(3/4)
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I)*DX
         X2(I) = X(I)*X(I)
         X3(I) = X2(I)*X(I)
         IF (OPTION.EQ.3) THEN
           V(I) = X2(I)/4.0D0
           TMP = V(I)
           CP(I) = EXP(-TMP)/PI2
         ELSE
           V(I) = X2(I)
           TMP = V(I)/2.0D0
           CP(I) = EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(N, NX, DX, DT, X, CI, CAIPMX, CAIM, CTT, CAIMX,  
     & CAL, CGA)
!   Calculates the coefficients needed in subroutine LU.
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE PRECISION DX, DT, X(0:N)
      DOUBLE COMPLEX CI, CAIPMX, CAIM
      DOUBLE COMPLEX CTT(N), CAIMX(0:N), CAL(N), CGA(N)      
      INTEGER J
      DOUBLE PRECISION DX2
      DOUBLE COMPLEX CDT, CAI0
      CDT = DT/CI       ! Generating the Coefficients for the
      DX2 = DX*DX       ! C-N method (to solve the spatial part)
      CAIPMX = CDT/(2.0D0*DX2)
      CAI0 = 1.0D0 - CDT/DX2
      CAL(1) = 1.0D0
      CGA(1) = -1.D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
      DO J = 1, NX
        CTT(J) = CDT/(4.0D0*DX*X(J))
        CAIMX(J) = CAIPMX - CTT(J)
        CAIM = CAIPMX + CTT(J)
        CAL(J+1) = CGA(J)*CAIM
        CGA(J+1) = -1.0D0/(CAI0+(CAIPMX-CDT/(4.0D0*DX*X(J+1)))*CAL(J+1))
      END DO
      END
!
      SUBROUTINE NU(N, V, G, DT, CI, CP)
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION V(0:N), G, DT
      DOUBLE COMPLEX CI, CP(0:N)
      INTEGER I
      DOUBLE PRECISION TMP, P2, GP2
      DO I = 0, N
         TMP = ABS(CP(I))
         P2 = TMP*TMP
         CALL NONLIN(P2, GP2, G)
         TMP = DT*(V(I)+GP2)
         CP(I) = CP(I)*EXP(-CI*TMP)
      END DO
      RETURN
      END
!
      SUBROUTINE NONLIN(P2, P3, G)
! Calculates the nonlinear term.
      IMPLICIT NONE
      DOUBLE PRECISION P2, P3, G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPMX, CTT, CAIMX, CAL, CGA, CP)
!  Solves the partial differential equation only with the space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE COMPLEX CAIPMX
      DOUBLE COMPLEX CAIMX(0:N), CTT(N), CAL(N), CGA(N), CP(0:N)
      INTEGER I
      DOUBLE COMPLEX CXX, CBE(N)
      CBE(1) = 0.D0
      DO I = 1, NX
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX
     $            -CTT(I)*(CP(I+1)-CP(I-1))            
         CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
      END DO
      CP(N) = 0.0D0
      DO I = N, 1, -1
         CP(I-1) = CAL(I)*CP(I) + CBE(I)
      END DO      
      RETURN
      END
!
      SUBROUTINE NORM(N, DX, ZNORM, PI, X, CP)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION DX, ZNORM, PI, X(0:N)
      DOUBLE COMPLEX CP(0:N)
      INTEGER I
      DOUBLE PRECISION TMP, CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         TMP = ABS(CP(I))
         CP2(I) = TMP*TMP*X(I)
      END DO
      ZNORM = SQRT(2.D0*PI*SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N, X3, DX, RMS, PI, CP)
!  Calculates the root mean square radius RMS
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X3(0:N), DX, RMS, PI
      DOUBLE COMPLEX CP(0:N)
      INTEGER I
      DOUBLE PRECISION TMP, CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         TMP = ABS(CP(I))
         CP2(I) = TMP*TMP*X3(I)
      END DO
      RMS = SQRT(2.D0*PI*SIMP(N, CP2, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, X, V, DX, G, PI, MU, EN, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X(0:N), V(0:N), DX, G, PI, MU, EN
      DOUBLE COMPLEX CP(0:N)
      INTEGER I
      DOUBLE PRECISION P2, GP2, DP2
      DOUBLE PRECISION  TMP1D(0:N), EMP1D(0:N), DCP(0:N), XCP(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0,N
         XCP(I) = ABS(CP(I))
      END DO
      CALL DIFF(N, DX, XCP, DCP)
      DO I = 0, N
         P2 = XCP(I)*XCP(I)
         DP2 = DCP(I)*DCP(I)
         CALL NONLIN(P2, GP2, G)
         TMP1D(I) = (V(I) + GP2)*P2 + DP2
         EMP1D(I) = (V(I) + GP2/2.0D0)*P2 + DP2
      END DO
      DO I = 0, N
        TMP1D(I)=X(I)*TMP1D(I)
        EMP1D(I)=X(I)*EMP1D(I)
      END DO
      MU = 2.0D0*PI*SIMP(N, TMP1D, DX)
      EN = 2.0D0*PI*SIMP(N, EMP1D, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE DIFF(N, DX, P, DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION DX
      DOUBLE PRECISION P(0:N), DP(0:N)
      INTEGER I
      DP(0)=0.0D0
      DO I = 1, 2
      DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DO I = 3, N-3
      DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DO I = N-2, N-1
         DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DP(N) = 0.0D0
      RETURN
      END



==> realtimesph.F <==
!  Filename : realtimesph.F
!  Title : Fortran program for time-dependent Gross-Pitaevskii equation in 
!          a fully anisotropic trap
!  Authors : P. Muruganandam and S. K. Adhikari
! 
! Gross-Pitaevskii equation in a three-dimensional spherical trap by 
! real time propagation (FORTRAN 77 version)
!
      PROGRAM MAIN 
      IMPLICIT NONE
      INTEGER N, NX, NSTP, NPAS, NRUN
! N : Number of space mesh points
      PARAMETER (N = 2000, NX = N-1)
! NSTP : Number of iterations to introduce the nonlinearity
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
      PARAMETER (NSTP = 1000000, NPAS = 1000, NRUN = 40000)      
! X(0:N) : Space mesh, V(0:N) : Potential
! CP(0:N) : Wave function (COMPLEX)
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N)
      DOUBLE COMPLEX CI, CP(0:N)
      DOUBLE PRECISION G, DX, DT, MU, EN, ZNORM
      DOUBLE COMPLEX CAIPM, CAL(0:NX), CGA(0:NX)
! OPTION and XOP decides which equation to be solved. 
      DOUBLE PRECISION G0, GSTP, PI, RMS, XOP
      INTEGER I, K, OPTION
! DX : Space step and DT : Time step
      DATA DX/0.01D0/, DT/0.0001D0/
      DATA G0/125.484D0/   ! Final nonlinearity
      DATA CI/(0.0D0,1.0D0)/
! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The subroutine 
! NONLIN() calculates the nonlinear term, and functions DIFF(), used to
! calculate the space derivatives of the wave function used in CHEM(). The
! function SIMP() does the integration by Simpson's rule.
      !OPTION=1 ! Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
      OPTION=2 ! Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
      !OPTION=3 ! Solves -psi_xx+V(x)psi/4+G0|psi|^2 psi=i psi_t
      IF(OPTION.EQ.1) XOP = 1.D0
      IF(OPTION.EQ.2) XOP = 2.D0
      IF(OPTION.EQ.3) XOP = 1.D0
      WRITE(7,900) OPTION
      WRITE(7,*)  
      WRITE(7,901) N
      WRITE(7,902) NSTP, NPAS, NRUN  
      WRITE(7,903) G0 
      WRITE(7,904) DX, DT 
      WRITE(7,*)
  900 FORMAT('  OPTION = ', I3)
  901 FORMAT('# Space Stp N = ', I8)
  902 FORMAT('# Time Stp : NSTP = ', I9, ', NPAS = ',I9,', NRUN = ',I9)
  903 FORMAT('  Nonlinearity G = ', F16.8)
  904 FORMAT('  Space Step DX = ', F12.6, ', Time Step DT = ', F12.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
      CALL INITIALIZE(N, OPTION, X, X2, V, DX, PI, CP)
! COEF() defines the coefficients of Crank-Nicholson Scheme.
      CALL COEF(NX, DX, DT, CI, CAIPM, CAL, CGA)
      DO I = 0, N ! Writes initial wave function File 1
         IF(I.NE.0) WRITE(1,905) X(I), ABS(CP(I))/X(I)
         IF(I.EQ.0) WRITE(1,905) X(I), ABS(CP(1))/X(1)
      END DO
  905 FORMAT(F12.6, F16.8)
! NORM() calculates norm and restores normalization
      CALL NORM(N, CP, DX, ZNORM, PI)
! CHEM() calculates the chemical potential MU and energy EN.
      CALL CHEM(N, X2, V, DX, G, MU, EN, PI, CP)
! RAD() calculates the r.m.s radius RMS
      CALL RAD(N, X2, DX, RMS, PI, CP)
      WRITE (7, 1001)
      WRITE (7, 1002)
      WRITE (7, 1001)
      WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(1))/X(1)
 1001 FORMAT (19X,52('-'))
 1002 FORMAT (20X, 'Norm', 7X, 'Chem', 8X, 'Ener', 7X, '<r>', 7X, 
     &    'Psi(0)')
 1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.3, 3F11.3)
      GSTP = XOP*G0/DFLOAT(NSTP)
      DO K = 1, NSTP ! Introduces nonlinearity in 'NSTP' iterations
         G = G + GSTP
! NU() performs time propagation with harmonic potential and nonlinear
! term (non-derivative parts)
         CALL NU(N, X2, V, G, DT, CP, CI)
! LU() performs the time iteration with space derivative alone using
! Crank-Nicholson scheme.
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
      END DO
      CALL NORM(N, CP, DX, ZNORM,PI)
      CALL CHEM(N, X2, V, DX, G, MU, EN, PI, CP)
      CALL RAD(N, X2, DX, RMS, PI, CP)
      WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(1))/X(1)
 1004 FORMAT('After NSTP iter.:', F8.4, 2F12.3, 3F11.3)
      DO I = 0, N ! Writes intermediate wave funtion in File 2
         IF (I.NE.0) WRITE(2,905) X(I), ABS(CP(I))/X(I)
         IF (I.EQ.0) WRITE(2,905) X(I), ABS(CP(1))/X(1)
      END DO
!
      DO K = 1, NPAS ! NPAS iterations transient
         CALL NU(N, X2, V, G, DT, CP, CI)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
      END DO
      CALL NORM(N, CP, DX, ZNORM,PI)
      CALL CHEM(N, X2, V, DX, G, MU, EN, PI, CP)
      CALL RAD(N, X2, DX, RMS, PI, CP)
      WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, ABS(CP(1))/X(1)
 1005 FORMAT('After NPAS iter.:', F8.4, 2F12.3, 3F11.3)
      WRITE (7, 1001)
      DO I = 0, N ! Writes final wave funtion in File 3
         IF (I.NE.0) WRITE(3,905) X(I), ABS(CP(I))/X(I)
         IF (I.EQ.0) WRITE(3,905) X(I), ABS(CP(1))/X(1)
      END DO
!  The following line defines a nonstationary problem which is studied
!  below and the time evolution written on file 8 via WRITE(8,*)
      G = 0.5D0*G                     
      DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
         CALL NU(N, X2, V, G, DT, CP, CI)
         CALL LU(N, NX, CAIPM, CAL, CGA, CP)
         IF (MOD(K,100).EQ.0) THEN    
            CALL RAD(N, X2, DX, RMS, PI, CP)
            WRITE(8,905) DFLOAT(K)*DT*XOP, RMS 
         END IF                               
      END DO
      STOP
      END
!
      SUBROUTINE INITIALIZE(N, OPTION, X, X2, V, DX, PI, CP)
!  Routine that initializes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
      IMPLICIT NONE
      INTEGER N, OPTION
      DOUBLE PRECISION X(0:N), X2(0:N), V(0:N), DX, PI
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION PI2, PI4, TMP
      INTEGER I
      PI = 4.D0*ATAN(1.D0)
      PI2 = SQRT(2.0D0*PI*SQRT(2.0D0*PI)) ! (2*PI)^(3/4)
      PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
      DO I = 0, N ! Setting up initial condition
         X(I) = DFLOAT(I)*DX
         X2(I) = X(I)*X(I)
         IF (OPTION.EQ.3) THEN
           V(I) = X2(I)/4.0D0
           TMP = V(I)
           CP(I) = X(I)*EXP(-TMP)/PI2
         ELSE
           V(I) = X2(I)
           TMP = V(I)/2.0D0
           CP(I) = X(I)*EXP(-TMP)/PI4
         END IF
      END DO
      RETURN
      END
!
      SUBROUTINE COEF(NX, DX, DT, CI, CAIPM, CAL, CGA)
!   Calculates the coefficients needed in subroutine LU.
      IMPLICIT NONE
      INTEGER NX
      DOUBLE PRECISION DX, DT
      DOUBLE COMPLEX CI, CAIPM, CAL(0:NX), CGA(0:NX)      
      INTEGER J
      DOUBLE PRECISION DX2
      DOUBLE COMPLEX CDT, CAI0
      CDT = DT/CI       ! Generating the Coefficients for the
      DX2 = DX*DX       ! C-N method (to solve the spatial part)
      CAIPM = CDT/2.0D0/DX2
      CAI0 = 1.D0-CDT/DX2
      CAL(NX) = 0.0D0
      CGA(NX) = -1.0D0/CAI0
      DO J = NX, 1, -1
         CAL(J-1) = CGA(J)*CAIPM
         CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))
      END DO
      RETURN
      END
!
      SUBROUTINE NU(N, X2, V, G, DT, CP, CI)
!   Solves the partial differential equation with the potential and the
!   nonlinear term.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X2(0:N), V(0:N), G, DT
      DOUBLE COMPLEX CP(0:N), CI
      INTEGER I
      DOUBLE PRECISION TMP, P2, GP2
      DO I = 1, N
         TMP = ABS(CP(I))
         P2 = TMP*TMP/X2(I)
         CALL NONLIN(P2, GP2, G)
         TMP = DT*(V(I)+GP2)
         CP(I) = CP(I)*EXP(-CI*TMP)
      END DO
      RETURN
      END
!
      SUBROUTINE NONLIN(P2, P3, G)
! Calculates the nonlinear term.
      IMPLICIT NONE
      DOUBLE PRECISION P2, P3, G
      P3=G*P2
      RETURN
      END
!
      SUBROUTINE LU(N, NX, CAIPM, CAL, CGA, CP)
!  Solves the partial differential equation only with the space
!  derivative term using the Crank-Nicholson method
      IMPLICIT NONE
      INTEGER N, NX
      DOUBLE COMPLEX CAIPM, CAL(0:NX), CGA(0:NX), CP(0:N)
      INTEGER I
      DOUBLE COMPLEX CBE(0:NX), CXX
      CBE(NX) = CP(N)
      DO I = NX, 1, -1
         CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
         CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
      END DO
      CP(0) = 0.0D0
      DO I = 0, NX
         CP(I+1) = CAL(I)*CP(I)+CBE(I)
      END DO
      RETURN
      END
!
      SUBROUTINE NORM(N, CP, DX, ZNORM, PI)
!  Calculates the normalization of the wave function and sets it to
!  unity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE COMPLEX CP(0:N)
      DOUBLE PRECISION DX, ZNORM, PI
      INTEGER I
      DOUBLE PRECISION TMP, CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         TMP = ABS(CP(I))
         CP2(I) = TMP*TMP
      END DO
      ZNORM = SQRT(4.0D0*PI*SIMP(N, CP2, DX))
      DO I = 0, N
         CP(I) = CP(I)/ZNORM
      END DO
      RETURN
      END
!
      SUBROUTINE RAD(N, X2, DX, RMS, PI, CP)
!  Calculates the root mean square radius RMS
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X2(0:N), DX, RMS, PI
      DOUBLE COMPLEX CP(0:N)
      INTEGER I
      DOUBLE PRECISION TMP, CP2(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0, N
         TMP = ABS(CP(I))
         CP2(I) = TMP*TMP*X2(I)
      END DO
      RMS = SQRT(4.D0*PI*SIMP(N, CP2, DX))
      RETURN
      END
!
      SUBROUTINE CHEM(N, X2, V, DX, G, MU, EN, PI, CP)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION X2(0:N), V(0:N), DX, G, MU, EN, PI
      DOUBLE COMPLEX CP(0:N)
      INTEGER I
      DOUBLE PRECISION P2, P22, GP22, DP2, TMP1D(0:N), EMP1D(0:N)
      DOUBLE PRECISION  DCP(0:N), XCP(0:N)
      DOUBLE PRECISION SIMP
      EXTERNAL SIMP 
      DO I = 0,N
         XCP(I) = ABS(CP(I))
      END DO
      CALL DIFF(N, DX, XCP, DCP)
      DO I = 1, N
         P2 = XCP(I)**2
         DP2 = DCP(I)**2
         P22 = P2/X2(I)
         CALL NONLIN(P22, GP22, G)
         TMP1D(I) = (V(I) + GP22)*P2 + DP2
         EMP1D(I) = (V(I) + GP22/2.0D0)*P2 + DP2
      END DO
      TMP1D(0) = TMP1D(1)
      EMP1D(0) = EMP1D(1)
      MU = 4.0D0*PI*SIMP(N, TMP1D, DX)
      EN = 4.0D0*PI*SIMP(N, EMP1D, DX)
      RETURN
      END 
!
      DOUBLE PRECISION FUNCTION SIMP(N, F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION F(0:N), DX
      DOUBLE PRECISION F1, F2
      INTEGER I
      F1 = F(1) + F(N-1)  ! N even
      F2 = F(2)
      DO I = 3, N-3, 2
         F1 = F1 + F(I)
         F2 = F2 + F(I+1)
      END DO
      SIMP = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
      RETURN
      END
!
      SUBROUTINE DIFF(N, DX, P, DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the
! boundaries are assumed to be zero
      IMPLICIT NONE
      INTEGER N
      DOUBLE PRECISION DX
      DOUBLE PRECISION P(0:N), DP(0:N)
      INTEGER I
      DP(0)=0.0D0
      DO I = 1, 2
      DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DO I = 3, N-3
      DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
      END DO
      DO I = N-2, N-1
         DP(I) = (P(I+1) - P(I-1))/(2.0D0*DX)
      END DO
      DP(N) = 0.0D0
      RETURN
      END


